Comparisons of triple-differential cross sections for quasielastic-like $\nu_\mu$-hydrocarbon interactions using $\langle E_\nu\rangle \sim$ 3 GeV versus $\sim$ 6 GeV beams in MINERvA

Neutrino charged-current quasielastic-like scattering, a reaction category extensively used in neutrino oscillation measurements, receives contributions from single nucleon knockout processes, multinucleon processes, and inelastic scattering with subsequent rescattering or absorption in the nucleus to produce only nucleons in the final state. In this article, comparisons are presented of the same measurement in two different wideband neutrino beams: one beam peaks near 3 GeV with few neutrinos above 6 GeV; the other peaks near 6 GeV with few neutrinos above 10 GeV. Comparisons of differential cross sections in muon and proton kinematics for these two exposures probe deviations from free-neutron scattering that arise from the processes involving the nuclear medium, and provide a test of neutrino interaction models used to infer neutrino energies in oscillation experiments. Discrepancies are observed between the data and predictions that point to overestimates of the final state interactions of both protons and charged pions in quasielastic-like events.

==> anc/MINERvA_PRD_LE_TripleDiffQELike_ptpzsumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),Muon Pt Lower Bin Boundary (GeV/c),Muon Pt Upper Bin Boundary (GeV/c),Muon P|| Lower Bin Boundary (GeV/c),Muon P|| Upper Bin Boundary (GeV/c),cross section (cm^2/nucleon/(GeV^3 / c^2)),statistical uncertainty (cm^2/nucleon/(GeV^3 / c^2)),total uncertainty (cm^2/nucleon/(GeV^3 / c^2))
145,0,0.0,0.02,0.0,0.15,1.5,2.0,2.40231059029e-39,4.84225983226e-40,6.18884981019e-40
146,1,0.02,0.04,0.0,0.15,1.5,2.0,4.45083519326e-40,2.37745836575e-40,2.50487527903e-40
147,2,0.04,0.08,0.0,0.15,1.5,2.0,2.82226610411e-40,1.70781487335e-40,2.09208095076e-40
148,3,0.08,0.12,0.0,0.15,1.5,2.0,5.03128010009e-41,7.72669085202e-41,8.5092140823e-41
149,4,0.12,0.16,0.0,0.15,1.5,2.0,1.42882636518e-41,2.97985007427e-41,3.27391957501e-41
150,5,0.16,0.24,0.0,0.15,1.5,2.0,3.63692116444e-40,1.55380811255e-40,1.94972636916e-40
151,6,0.24,0.32,0.0,0.15,1.5,2.0,8.02120861625e-41,8.94733453295e-41,1.00580135972e-40
152,7,0.32,0.4,0.0,0.15,1.5,2.0,4.91868615121e-43,1.62336679258e-42,1.73099362431e-42
153,8,0.4,0.6,0.0,0.15,1.5,2.0,1.72526224784e-41,2.72356334781e-41,2.80279637737e-41
154,9,0.6,0.799,0.0,0.15,1.5,2.0,2.31157249521e-41,3.50457873609e-41,3.81428977236e-41
157,10,0.0,0.02,0.15,0.25,1.5,2.0,6.72347879774e-39,1.16148663025e-39,1.68765119764e-39
158,11,0.02,0.04,0.15,0.25,1.5,2.0,3.94512209594e-39,9.45076184714e-40,1.10787269339e-39
159,12,0.04,0.08,0.15,0.25,1.5,2.0,3.34850111253e-39,6.40386141424e-40,9.93287885252e-40
160,13,0.08,0.12,0.15,0.25,1.5,2.0,1.37259652649e-39,4.50464214118e-40,6.06829454691e-40
161,14,0.12,0.16,0.15,0.25,1.5,2.0,7.56537291667e-40,2.50608466502e-40,3.8080206265e-40
162,15,0.16,0.24,0.15,0.25,1.5,2.0,9.44850756671e-40,3.23752755071e-40,4.16583081794e-40
163,16,0.24,0.32,0.15,0.25,1.5,2.0,5.50734508121e-40,2.84339059494e-40,3.36477596711e-40
164,17,0.32,0.4,0.15,0.25,1.5,2.0,1.29909160223e-40,1.01227992472e-40,1.12362205641e-40
165,18,0.4,0.6,0.15,0.25,1.5,2.0,3.80544015523e-40,1.34338789167e-40,1.65101891483e-40
166,19,0.6,0.799,0.15,0.25,1.5,2.0,7.2639854078e-41,1.03631291338e-40,1.2853351944e-40
169,20,0.0,0.02,0.25,0.325,1.5,2.0,7.7693703623e-39,1.67129413459e-39,2.0609204177e-39
170,21,0.02,0.04,0.25,0.325,1.5,2.0,6.24380669847e-39,1.40960508259e-39,1.77970187334e-39
171,22,0.04,0.08,0.25,0.325,1.5,2.0,5.52082174344e-39,9.7308945231e-40,1.42661433197e-39
172,23,0.08,0.12,0.25,0.325,1.5,2.0,3.50161543895e-39,7.39856666306e-40,1.06104232488e-39
173,24,0.12,0.16,0.25,0.325,1.5,2.0,2.01079455782e-39,5.61358364943e-40,7.5407726873e-40
174,25,0.16,0.24,0.25,0.325,1.5,2.0,1.80949181657e-39,5.23731261935e-40,6.48534978137e-40
175,26,0.24,0.32,0.25,0.325,1.5,2.0,1.46966886595e-39,5.10982113401e-40,6.45932648335e-40
176,27,0.32,0.4,0.25,0.325,1.5,2.0,9.08342247227e-40,3.51440885553e-40,4.66676517556e-40
177,28,0.4,0.6,0.25,0.325,1.5,2.0,1.83418647215e-40,1.55061720487e-40,1.77875199559e-40
178,29,0.6,0.799,0.25,0.325,1.5,2.0,1.06125729742e-41,3.79198330318e-41,4.20772730977e-41
181,30,0.0,0.02,0.325,0.4,1.5,2.0,7.77802544911e-39,1.87363153832e-39,2.23072193874e-39
182,31,0.02,0.04,0.325,0.4,1.5,2.0,5.25726328342e-39,1.37620433706e-39,1.75307790793e-39
183,32,0.04,0.08,0.325,0.4,1.5,2.0,8.39443728911e-39,1.28742218967e-39,1.63214738212e-39
184,33,0.08,0.12,0.325,0.4,1.5,2.0,5.040324e-39,9.50578319057e-40,1.33383913649e-39
185,34,0.12,0.16,0.325,0.4,1.5,2.0,3.03567195693e-39,7.31335440292e-40,1.17063236895e-39
186,35,0.16,0.24,0.325,0.4,1.5,2.0,2.03179932726e-39,5.81545046111e-40,9.39229978723e-40
187,36,0.24,0.32,0.325,0.4,1.5,2.0,1.65774515366e-39,5.2568778193e-40,6.71662154969e-40
188,37,0.32,0.4,0.325,0.4,1.5,2.0,1.23902955514e-39,5.91384273094e-40,7.10862879635e-40
189,38,0.4,0.6,0.325,0.4,1.5,2.0,9.60890696643e-41,1.24972692014e-40,1.5282807943e-40
190,39,0.6,0.799,0.325,0.4,1.5,2.0,9.55285142521e-42,3.83871091207e-41,4.186096452e-41
193,40,0.0,0.02,0.4,0.475,1.5,2.0,4.12415848784e-39,1.37092126316e-39,1.5358057616e-39
194,41,0.02,0.04,0.4,0.475,1.5,2.0,5.82442831628e-39,1.56812175819e-39,1.79059039964e-39
195,42,0.04,0.08,0.4,0.475,1.5,2.0,6.77525600792e-39,1.31619391039e-39,1.71757894342e-39
196,43,0.08,0.12,0.4,0.475,1.5,2.0,4.08864377112e-39,8.62608427234e-40,1.3241070332e-39
197,44,0.12,0.16,0.4,0.475,1.5,2.0,5.47527233895e-39,1.12692252193e-39,1.56317885012e-39
198,45,0.16,0.24,0.4,0.475,1.5,2.0,5.41236890768e-39,1.02403413736e-39,1.3539017577e-39
199,46,0.24,0.32,0.4,0.475,1.5,2.0,1.79358198591e-39,6.21887732801e-40,7.95485366337e-40
200,47,0.32,0.4,0.4,0.475,1.5,2.0,1.03357422153e-39,4.86919220025e-40,5.81276313271e-40
201,48,0.4,0.6,0.4,0.475,1.5,2.0,3.70446473563e-40,2.93830048757e-40,3.89211033431e-40
202,49,0.6,0.799,0.4,0.475,1.5,2.0,1.15873839997e-41,4.22882865997e-41,4.33107393591e-41
205,50,0.0,0.02,0.475,0.55,1.5,2.0,2.87793173875e-39,1.44388437101e-39,1.67551182327e-39
206,51,0.02,0.04,0.475,0.55,1.5,2.0,4.54719714185e-39,1.41837590631e-39,1.52127688076e-39
207,52,0.04,0.08,0.475,0.55,1.5,2.0,5.34961813478e-39,1.30126684108e-39,1.50036292757e-39
208,53,0.08,0.12,0.475,0.55,1.5,2.0,6.33278548192e-39,1.27545245454e-39,1.72835670007e-39
209,54,0.12,0.16,0.475,0.55,1.5,2.0,8.53998609096e-39,1.78235389867e-39,2.3278863672e-39
210,55,0.16,0.24,0.475,0.55,1.5,2.0,4.42975036018e-39,9.64920401139e-40,1.27673988773e-39
211,56,0.24,0.32,0.475,0.55,1.5,2.0,3.14146174426e-39,7.60434464833e-40,1.14867888367e-39
212,57,0.32,0.4,0.475,0.55,1.5,2.0,1.70984571719e-39,7.09273667034e-40,8.36269528581e-40
213,58,0.4,0.6,0.475,0.55,1.5,2.0,1.42889450843e-39,5.92258875444e-40,6.97960561382e-40
214,59,0.6,0.799,0.475,0.55,1.5,2.0,3.61100011767e-40,4.79438099465e-40,4.91307982791e-40
217,60,0.0,0.02,0.55,0.7,1.5,2.0,1.99805298176e-39,9.9757625362e-40,1.10093030239e-39
218,61,0.02,0.04,0.55,0.7,1.5,2.0,7.07129330846e-40,4.31984543862e-40,5.06285830013e-40
219,62,0.04,0.08,0.55,0.7,1.5,2.0,1.05134499805e-39,4.66550848131e-40,5.9784667665e-40
220,63,0.08,0.12,0.55,0.7,1.5,2.0,1.51349603498e-39,4.98666852724e-40,5.35887912032e-40
221,64,0.12,0.16,0.55,0.7,1.5,2.0,1.6805639544e-39,5.43050373495e-40,6.07061698206e-40
222,65,0.16,0.24,0.55,0.7,1.5,2.0,2.61719792222e-39,5.45785180888e-40,7.01263452681e-40
223,66,0.24,0.32,0.55,0.7,1.5,2.0,3.28643540908e-39,6.94747948649e-40,8.14558191893e-40
224,67,0.32,0.4,0.55,0.7,1.5,2.0,2.04303249349e-39,7.18591728993e-40,8.20358068803e-40
225,68,0.4,0.6,0.55,0.7,1.5,2.0,4.05145268352e-40,2.59584507193e-40,3.03674203024e-40
226,69,0.6,0.799,0.55,0.7,1.5,2.0,2.83922132578e-40,2.29715137265e-40,2.56142939951e-40
229,70,0.0,0.02,0.7,0.85,1.5,2.0,1.53391827655e-41,1.62065345083e-41,1.67014987241e-41
230,71,0.02,0.04,0.7,0.85,1.5,2.0,3.88229618238e-42,6.48679356866e-42,6.86774621652e-42
231,72,0.04,0.08,0.7,0.85,1.5,2.0,2.95980818442e-40,3.78429754952e-40,4.12918629546e-40
232,73,0.08,0.12,0.7,0.85,1.5,2.0,5.37763185968e-41,4.71246411823e-41,6.148121326e-41
233,74,0.12,0.16,0.7,0.85,1.5,2.0,4.63026137207e-41,6.1818800789e-41,6.27895635852e-41
234,75,0.16,0.24,0.7,0.85,1.5,2.0,9.48192085814e-41,4.74935620513e-41,7.87285411298e-41
235,76,0.24,0.32,0.7,0.85,1.5,2.0,1.54308119281e-40,2.27096992669e-40,2.46115661198e-40
236,77,0.32,0.4,0.7,0.85,1.5,2.0,9.2311360183e-41,2.175270029e-40,2.49834646786e-40
237,78,0.4,0.6,0.7,0.85,1.5,2.0,2.60329798764e-40,2.1387968162e-40,2.38658311929e-40
238,79,0.6,0.799,0.7,0.85,1.5,2.0,1.54315603538e-42,3.36755941964e-42,5.4443553694e-42
241,80,0.0,0.02,0.85,1.0,1.5,2.0,0,0,0
242,81,0.02,0.04,0.85,1.0,1.5,2.0,0,0,0
243,82,0.04,0.08,0.85,1.0,1.5,2.0,0,0,0
244,83,0.08,0.12,0.85,1.0,1.5,2.0,0,0,0
245,84,0.12,0.16,0.85,1.0,1.5,2.0,0,0,0
246,85,0.16,0.24,0.85,1.0,1.5,2.0,0,0,0
247,86,0.24,0.32,0.85,1.0,1.5,2.0,0,0,0
248,87,0.32,0.4,0.85,1.0,1.5,2.0,0,0,0
249,88,0.4,0.6,0.85,1.0,1.5,2.0,0,0,0
250,89,0.6,0.799,0.85,1.0,1.5,2.0,0,0,0
277,90,0.0,0.02,0.0,0.15,2.0,2.5,2.1372730807e-39,4.35099348726e-40,5.32750508622e-40
278,91,0.02,0.04,0.0,0.15,2.0,2.5,4.39482353897e-40,1.83920775953e-40,2.07788291676e-40
279,92,0.04,0.08,0.0,0.15,2.0,2.5,3.21363751956e-40,1.44531427078e-40,1.5898861244e-40
280,93,0.08,0.12,0.0,0.15,2.0,2.5,2.73585751885e-40,1.57052711591e-40,1.83972774243e-40
281,94,0.12,0.16,0.0,0.15,2.0,2.5,1.97693006022e-40,1.35143384127e-40,1.61742542374e-40
282,95,0.16,0.24,0.0,0.15,2.0,2.5,1.07794058887e-40,8.1219277005e-41,8.75122222701e-41
283,96,0.24,0.32,0.0,0.15,2.0,2.5,2.99027183847e-41,3.85244853012e-41,4.15981479722e-41
284,97,0.32,0.4,0.0,0.15,2.0,2.5,3.61255943121e-42,7.49900143502e-42,8.04780316332e-42
285,98,0.4,0.6,0.0,0.15,2.0,2.5,3.36203975961e-43,1.30291376023e-42,1.34958457237e-42
286,99,0.6,0.799,0.0,0.15,2.0,2.5,3.42988883042e-45,2.90296328481e-44,3.03070158802e-44
289,100,0.0,0.02,0.15,0.25,2.0,2.5,9.47470511196e-39,1.17102765546e-39,1.73075615078e-39
290,101,0.02,0.04,0.15,0.25,2.0,2.5,4.66175360743e-39,8.01484348667e-40,1.14176593773e-39
291,102,0.04,0.08,0.15,0.25,2.0,2.5,3.47961072501e-39,5.52239077229e-40,7.32011544986e-40
292,103,0.08,0.12,0.15,0.25,2.0,2.5,1.55722032021e-39,4.08037263543e-40,5.18643388034e-40
293,104,0.12,0.16,0.15,0.25,2.0,2.5,1.14699722827e-39,3.3187484066e-40,4.28760002338e-40
294,105,0.16,0.24,0.15,0.25,2.0,2.5,1.29341858678e-39,3.0367679778e-40,3.69258785671e-40
295,106,0.24,0.32,0.15,0.25,2.0,2.5,7.58202072179e-40,2.18769614394e-40,2.62215719317e-40
296,107,0.32,0.4,0.15,0.25,2.0,2.5,2.2296341749e-40,1.18448153168e-40,1.36799552697e-40
297,108,0.4,0.6,0.15,0.25,2.0,2.5,1.93494781383e-40,1.03271245719e-40,1.17852158961e-40
298,109,0.6,0.799,0.15,0.25,2.0,2.5,2.28836123993e-40,1.33482955202e-40,1.58806125195e-40
301,110,0.0,0.02,0.25,0.325,2.0,2.5,9.06570591244e-39,1.49586595195e-39,2.02662931895e-39
302,111,0.02,0.04,0.25,0.325,2.0,2.5,6.79967869704e-39,1.1363250424e-39,1.67989714599e-39
303,112,0.04,0.08,0.25,0.325,2.0,2.5,6.12044402551e-39,8.17776955407e-40,1.21204087546e-39
304,113,0.08,0.12,0.25,0.325,2.0,2.5,3.6635916732e-39,6.22939484423e-40,1.01774631538e-39
305,114,0.12,0.16,0.25,0.325,2.0,2.5,2.4545928789e-39,5.05992021458e-40,8.03956240584e-40
306,115,0.16,0.24,0.25,0.325,2.0,2.5,1.92543881179e-39,4.58360231983e-40,6.21158677288e-40
307,116,0.24,0.32,0.25,0.325,2.0,2.5,1.01020277107e-39,2.96572926088e-40,3.5731690163e-40
308,117,0.32,0.4,0.25,0.325,2.0,2.5,4.04367645831e-40,1.94553871519e-40,2.34827383581e-40
309,118,0.4,0.6,0.25,0.325,2.0,2.5,8.30529316813e-41,6.9586342655e-41,7.64488779754e-41
310,119,0.6,0.799,0.25,0.325,2.0,2.5,7.31513112734e-41,9.35356678412e-41,9.74478632998e-41
313,120,0.0,0.02,0.325,0.4,2.0,2.5,1.11180234831e-38,1.7603004858e-39,2.30471118018e-39
314,121,0.02,0.04,0.325,0.4,2.0,2.5,7.44680688654e-39,1.2072762285e-39,1.60068767714e-39
315,122,0.04,0.08,0.325,0.4,2.0,2.5,8.59024544671e-39,1.04197903396e-39,1.52072863167e-39
316,123,0.08,0.12,0.325,0.4,2.0,2.5,6.9393758132e-39,8.17635659531e-40,1.44793970166e-39
317,124,0.12,0.16,0.325,0.4,2.0,2.5,5.11927349345e-39,7.53703879983e-40,1.15083380278e-39
318,125,0.16,0.24,0.325,0.4,2.0,2.5,2.58102645763e-39,5.26889288694e-40,7.7817517164e-40
319,126,0.24,0.32,0.325,0.4,2.0,2.5,2.06460144558e-39,4.28979106698e-40,5.49125518619e-40
320,127,0.32,0.4,0.325,0.4,2.0,2.5,1.03899507272e-39,3.55719795952e-40,4.56329268207e-40
321,128,0.4,0.6,0.325,0.4,2.0,2.5,1.85911184161e-40,1.43231783615e-40,1.63441209071e-40
322,129,0.6,0.799,0.325,0.4,2.0,2.5,3.29161669207e-42,1.00206387022e-41,1.02938356736e-41
325,130,0.0,0.02,0.4,0.475,2.0,2.5,5.69578097554e-39,1.29064569735e-39,1.63555668135e-39
326,131,0.02,0.04,0.4,0.475,2.0,2.5,5.44642571665e-39,1.17210778786e-39,1.48397545099e-39
327,132,0.04,0.08,0.4,0.475,2.0,2.5,7.06179416522e-39,8.67644808818e-40,1.24308985482e-39
328,133,0.08,0.12,0.4,0.475,2.0,2.5,9.34343183896e-39,9.61702352679e-40,1.61206274371e-39
329,134,0.12,0.16,0.4,0.475,2.0,2.5,8.30000322026e-39,1.05922255605e-39,1.49411329335e-39
330,135,0.16,0.24,0.4,0.475,2.0,2.5,4.64998385204e-39,6.40829587007e-40,1.00494243746e-39
331,136,0.24,0.32,0.4,0.475,2.0,2.5,3.00592686694e-39,6.18620684242e-40,8.23844426318e-40
332,137,0.32,0.4,0.4,0.475,2.0,2.5,1.36609781335e-39,4.89257305932e-40,6.04410223664e-40
333,138,0.4,0.6,0.4,0.475,2.0,2.5,3.41386861793e-40,1.8698580009e-40,2.31167374874e-40
334,139,0.6,0.799,0.4,0.475,2.0,2.5,5.76862461512e-42,1.70336122966e-41,1.73313851834e-41
337,140,0.0,0.02,0.475,0.55,2.0,2.5,6.36465676393e-39,1.57583714111e-39,1.94807433234e-39
338,141,0.02,0.04,0.475,0.55,2.0,2.5,4.57372058281e-39,8.86851982761e-40,1.16083048474e-39
339,142,0.04,0.08,0.475,0.55,2.0,2.5,6.14826856648e-39,9.77456576173e-40,1.27073366718e-39
340,143,0.08,0.12,0.475,0.55,2.0,2.5,7.45609176585e-39,1.01349614146e-39,1.45533358729e-39
341,144,0.12,0.16,0.475,0.55,2.0,2.5,6.96574393715e-39,9.75712603094e-40,1.40603679788e-39
342,145,0.16,0.24,0.475,0.55,2.0,2.5,6.01803223559e-39,7.4471759537e-40,1.25948546342e-39
343,146,0.24,0.32,0.475,0.55,2.0,2.5,3.38322820114e-39,5.64332135497e-40,8.67898619087e-40
344,147,0.32,0.4,0.475,0.55,2.0,2.5,2.61465263857e-39,5.56419816577e-40,7.7485036501e-40
345,148,0.4,0.6,0.475,0.55,2.0,2.5,1.30634734543e-39,3.87893860832e-40,4.72368171285e-40
346,149,0.6,0.799,0.475,0.55,2.0,2.5,1.3817725931e-40,1.61428615886e-40,1.74933621135e-40
349,150,0.0,0.02,0.55,0.7,2.0,2.5,3.31424002721e-39,9.62146094648e-40,1.24271018956e-39
350,151,0.02,0.04,0.55,0.7,2.0,2.5,1.98290035669e-39,4.68730925427e-40,6.172198387e-40
351,152,0.04,0.08,0.55,0.7,2.0,2.5,2.51904726407e-39,4.70860192707e-40,5.69563669103e-40
352,153,0.08,0.12,0.55,0.7,2.0,2.5,3.35893810005e-39,5.02925558351e-40,7.05734664763e-40
353,154,0.12,0.16,0.55,0.7,2.0,2.5,4.92476720906e-39,7.03697056353e-40,9.64847973762e-40
354,155,0.16,0.24,0.55,0.7,2.0,2.5,6.28901368018e-39,6.42725159598e-40,9.79343209519e-40
355,156,0.24,0.32,0.55,0.7,2.0,2.5,4.25210410473e-39,5.54417887304e-40,8.38451416101e-40
356,157,0.32,0.4,0.55,0.7,2.0,2.5,3.24976974659e-39,5.35131818924e-40,6.88970372407e-40
357,158,0.4,0.6,0.55,0.7,2.0,2.5,1.17880348849e-39,3.382262076e-40,4.15382969996e-40
358,159,0.6,0.799,0.55,0.7,2.0,2.5,1.98426537122e-40,1.96335086022e-40,2.20331843378e-40
361,160,0.0,0.02,0.7,0.85,2.0,2.5,1.45254171929e-39,8.00620335206e-40,8.78389748763e-40
362,161,0.02,0.04,0.7,0.85,2.0,2.5,8.00194033691e-40,3.17115970876e-40,4.52225833244e-40
363,162,0.04,0.08,0.7,0.85,2.0,2.5,1.65039013987e-39,6.61594722417e-40,7.16877148407e-40
364,163,0.08,0.12,0.7,0.85,2.0,2.5,9.69343129599e-40,3.54059827952e-40,4.33906700967e-40
365,164,0.12,0.16,0.7,0.85,2.0,2.5,9.70195196453e-40,3.14832530174e-40,4.08152666819e-40
366,165,0.16,0.24,0.7,0.85,2.0,2.5,1.54426928455e-39,3.38416421936e-40,4.4961626161e-40
367,166,0.24,0.32,0.7,0.85,2.0,2.5,2.67506871407e-39,5.06922602771e-40,6.75137837106e-40
368,167,0.32,0.4,0.7,0.85,2.0,2.5,3.18568688434e-39,6.2167350825e-40,7.50274619453e-40
369,168,0.4,0.6,0.7,0.85,2.0,2.5,2.10594395122e-39,5.69674119238e-40,7.04394025234e-40
370,169,0.6,0.799,0.7,0.85,2.0,2.5,1.64811356097e-40,2.18394630523e-40,2.40030218386e-40
373,170,0.0,0.02,0.85,1.0,2.0,2.5,4.68097346184e-41,8.74297622555e-41,8.9324568985e-41
374,171,0.02,0.04,0.85,1.0,2.0,2.5,3.27295810468e-41,6.34140769289e-41,6.77546370841e-41
375,172,0.04,0.08,0.85,1.0,2.0,2.5,4.24134829805e-41,7.11368065259e-41,7.37180499516e-41
376,173,0.08,0.12,0.85,1.0,2.0,2.5,4.39938833913e-41,4.35251466815e-41,7.79388842588e-41
377,174,0.12,0.16,0.85,1.0,2.0,2.5,4.11899173252e-40,4.48693076628e-40,5.27574477336e-40
378,175,0.16,0.24,0.85,1.0,2.0,2.5,3.68907752849e-40,5.60066726066e-40,6.42178483397e-40
379,176,0.24,0.32,0.85,1.0,2.0,2.5,2.73980005074e-40,1.69888619129e-40,2.04015270495e-40
380,177,0.32,0.4,0.85,1.0,2.0,2.5,3.96482938246e-40,2.83025969158e-40,3.07525297751e-40
381,178,0.4,0.6,0.85,1.0,2.0,2.5,2.96061945619e-40,2.54191296624e-40,2.64102310541e-40
382,179,0.6,0.799,0.85,1.0,2.0,2.5,5.21351065279e-41,5.2637883912e-41,6.22815131012e-41
409,180,0.0,0.02,0.0,0.15,2.5,3.0,2.92880815011e-39,5.08366115951e-40,7.14168097645e-40
410,181,0.02,0.04,0.0,0.15,2.5,3.0,1.02317845422e-39,2.62543294753e-40,3.45055233337e-40
411,182,0.04,0.08,0.0,0.15,2.5,3.0,3.89939947075e-40,1.47377868517e-40,1.60469563984e-40
412,183,0.08,0.12,0.0,0.15,2.5,3.0,4.33320953956e-40,1.85927384523e-40,2.10871607648e-40
413,184,0.12,0.16,0.0,0.15,2.5,3.0,4.5722409125e-40,1.81253739872e-40,2.10631105408e-40
414,185,0.16,0.24,0.0,0.15,2.5,3.0,2.62828660027e-40,1.11615263703e-40,1.22644763229e-40
415,186,0.24,0.32,0.0,0.15,2.5,3.0,1.31935446109e-40,7.91021762952e-41,9.01704474738e-41
416,187,0.32,0.4,0.0,0.15,2.5,3.0,7.8680810175e-42,1.0173650739e-41,1.11516320533e-41
417,188,0.4,0.6,0.0,0.15,2.5,3.0,1.04843541913e-41,1.80068478173e-41,1.88886627561e-41
418,189,0.6,0.799,0.0,0.15,2.5,3.0,2.92361350027e-43,1.9846372713e-42,2.5074453053e-42
421,190,0.0,0.02,0.15,0.25,2.5,3.0,9.97466807356e-39,1.20402329866e-39,1.76158778985e-39
422,191,0.02,0.04,0.15,0.25,2.5,3.0,9.4763139995e-39,1.100066641e-39,1.82521770437e-39
423,192,0.04,0.08,0.15,0.25,2.5,3.0,4.51403053501e-39,5.70969228764e-40,8.95991530104e-40
424,193,0.08,0.12,0.15,0.25,2.5,3.0,1.80242937947e-39,3.37779494085e-40,4.44392103935e-40
425,194,0.12,0.16,0.15,0.25,2.5,3.0,1.67169702389e-39,3.74903781814e-40,4.88759448631e-40
426,195,0.16,0.24,0.15,0.25,2.5,3.0,1.32949399896e-39,2.65584850191e-40,3.44316730825e-40
427,196,0.24,0.32,0.15,0.25,2.5,3.0,6.19532558778e-40,2.02945082574e-40,2.32489422848e-40
428,197,0.32,0.4,0.15,0.25,2.5,3.0,2.60789996217e-40,1.13560662471e-40,1.22275148748e-40
429,198,0.4,0.6,0.15,0.25,2.5,3.0,2.35990303503e-40,9.89780896259e-41,1.10191664105e-40
430,199,0.6,0.799,0.15,0.25,2.5,3.0,1.19809722767e-40,9.58232123402e-41,1.19687876427e-40
433,200,0.0,0.02,0.25,0.325,2.5,3.0,1.07798244562e-38,1.52581633926e-39,2.15100466085e-39
434,201,0.02,0.04,0.25,0.325,2.5,3.0,9.78849673532e-39,1.34403494772e-39,1.85676815248e-39
435,202,0.04,0.08,0.25,0.325,2.5,3.0,6.59731737574e-39,7.55009980854e-40,1.17727095344e-39
436,203,0.08,0.12,0.25,0.325,2.5,3.0,4.07252026499e-39,5.63539529502e-40,8.89855777959e-40
437,204,0.12,0.16,0.25,0.325,2.5,3.0,2.30376024563e-39,3.79853574269e-40,5.83543071367e-40
438,205,0.16,0.24,0.25,0.325,2.5,3.0,2.29546323902e-39,4.00758897673e-40,5.66440732208e-40
439,206,0.24,0.32,0.25,0.325,2.5,3.0,1.38538078475e-39,3.20431929074e-40,3.89791921961e-40
440,207,0.32,0.4,0.25,0.325,2.5,3.0,5.99781580114e-40,2.22752722408e-40,2.80148818887e-40
441,208,0.4,0.6,0.25,0.325,2.5,3.0,4.5089641881e-41,3.8173533748e-41,4.47086540921e-41
442,209,0.6,0.799,0.25,0.325,2.5,3.0,5.70949294965e-41,6.29989227649e-41,6.71588592119e-41
445,210,0.0,0.02,0.325,0.4,2.5,3.0,1.06896189581e-38,1.57713645811e-39,2.16531562461e-39
446,211,0.02,0.04,0.325,0.4,2.5,3.0,8.17708595882e-39,1.11155395238e-39,1.56887595878e-39
447,212,0.04,0.08,0.325,0.4,2.5,3.0,1.0466520896e-38,1.0043743157e-39,1.88082301001e-39
448,213,0.08,0.12,0.325,0.4,2.5,3.0,7.52968105521e-39,7.84840458362e-40,1.49705348674e-39
449,214,0.12,0.16,0.325,0.4,2.5,3.0,5.23048790131e-39,6.53565895803e-40,1.05581935332e-39
450,215,0.16,0.24,0.325,0.4,2.5,3.0,3.01626404261e-39,4.64311356663e-40,7.37228482964e-40
451,216,0.24,0.32,0.325,0.4,2.5,3.0,2.68179787789e-39,4.48443491693e-40,6.69042634316e-40
452,217,0.32,0.4,0.325,0.4,2.5,3.0,1.2378445976e-39,3.58650602527e-40,4.65083670086e-40
453,218,0.4,0.6,0.325,0.4,2.5,3.0,6.00495056011e-41,5.25261396104e-41,6.25072170064e-41
454,219,0.6,0.799,0.325,0.4,2.5,3.0,4.73989894578e-43,1.60182066106e-42,1.75371416421e-42
457,220,0.0,0.02,0.4,0.475,2.5,3.0,7.38428823712e-39,1.35370484563e-39,1.65108162382e-39
458,221,0.02,0.04,0.4,0.475,2.5,3.0,6.04498298353e-39,9.65391533097e-40,1.42692437265e-39
459,222,0.04,0.08,0.4,0.475,2.5,3.0,8.60847342149e-39,9.0628188485e-40,1.630198635e-39
460,223,0.08,0.12,0.4,0.475,2.5,3.0,9.19478087788e-39,8.71082438637e-40,1.56614886105e-39
461,224,0.12,0.16,0.4,0.475,2.5,3.0,8.27896457747e-39,8.14923837213e-40,1.40344496308e-39
462,225,0.16,0.24,0.4,0.475,2.5,3.0,5.0818638605e-39,5.93119344177e-40,9.80311756886e-40
463,226,0.24,0.32,0.4,0.475,2.5,3.0,3.1296808964e-39,4.58417698946e-40,6.46375815633e-40
464,227,0.32,0.4,0.4,0.475,2.5,3.0,1.7032948147e-39,4.10544563848e-40,5.33766660925e-40
465,228,0.4,0.6,0.4,0.475,2.5,3.0,3.29185811019e-40,1.56148228476e-40,1.83301227954e-40
466,229,0.6,0.799,0.4,0.475,2.5,3.0,1.52819068601e-41,2.82918318014e-41,3.03117532767e-41
469,230,0.0,0.02,0.475,0.55,2.5,3.0,5.63843823765e-39,1.20396799516e-39,1.45181628601e-39
470,231,0.02,0.04,0.475,0.55,2.5,3.0,5.56312086318e-39,1.00290018976e-39,1.47079095305e-39
471,232,0.04,0.08,0.475,0.55,2.5,3.0,9.63591426346e-39,1.08201695894e-39,1.67502544774e-39
472,233,0.08,0.12,0.475,0.55,2.5,3.0,1.02550279684e-38,9.90045963509e-40,1.57511575901e-39
473,234,0.12,0.16,0.475,0.55,2.5,3.0,7.78532834557e-39,7.812151546e-40,1.32974930032e-39
474,235,0.16,0.24,0.475,0.55,2.5,3.0,5.43759217086e-39,5.25675275028e-40,9.63323489281e-40
475,236,0.24,0.32,0.475,0.55,2.5,3.0,4.84507173147e-39,6.29182642293e-40,9.422660014e-40
476,237,0.32,0.4,0.475,0.55,2.5,3.0,2.80600859922e-39,5.19215492517e-40,7.04293708913e-40
477,238,0.4,0.6,0.475,0.55,2.5,3.0,1.13535522725e-39,2.84748084641e-40,3.43987379026e-40
478,239,0.6,0.799,0.475,0.55,2.5,3.0,1.71886841509e-40,1.21263422401e-40,1.43482821006e-40
481,240,0.0,0.02,0.55,0.7,2.5,3.0,3.12290376748e-39,6.7799737072e-40,8.23348844531e-40
482,241,0.02,0.04,0.55,0.7,2.5,3.0,1.69203627346e-39,3.61475585055e-40,4.60844393761e-40
483,242,0.04,0.08,0.55,0.7,2.5,3.0,2.25879078591e-39,3.41129217925e-40,4.96169699497e-40
484,243,0.08,0.12,0.55,0.7,2.5,3.0,3.98383224243e-39,4.4022954686e-40,7.1520739368e-40
485,244,0.12,0.16,0.55,0.7,2.5,3.0,6.06894065504e-39,5.92017323067e-40,9.80486100259e-40
486,245,0.16,0.24,0.55,0.7,2.5,3.0,7.24151354623e-39,5.55140825714e-40,1.03812658815e-39
487,246,0.24,0.32,0.55,0.7,2.5,3.0,6.38994662792e-39,5.6307941829e-40,9.72970660008e-40
488,247,0.32,0.4,0.55,0.7,2.5,3.0,3.90575065255e-39,5.06099617557e-40,7.29792291516e-40
489,248,0.4,0.6,0.55,0.7,2.5,3.0,8.25524426184e-40,2.0437142064e-40,2.81446504847e-40
490,249,0.6,0.799,0.55,0.7,2.5,3.0,1.06001876889e-40,8.02913825141e-41,9.928722804e-41
493,250,0.0,0.02,0.7,0.85,2.5,3.0,4.75802259097e-40,2.24310660384e-40,2.86239721905e-40
494,251,0.02,0.04,0.7,0.85,2.5,3.0,5.21520187614e-40,2.34601513329e-40,2.53781288229e-40
495,252,0.04,0.08,0.7,0.85,2.5,3.0,1.02368084415e-39,2.41022554268e-40,3.00796825465e-40
496,253,0.08,0.12,0.7,0.85,2.5,3.0,1.38940027021e-39,2.98376589933e-40,4.08386494796e-40
497,254,0.12,0.16,0.7,0.85,2.5,3.0,2.41040348206e-39,4.15383169591e-40,6.08174265674e-40
498,255,0.16,0.24,0.7,0.85,2.5,3.0,3.26698612729e-39,3.89677363251e-40,6.12994175386e-40
499,256,0.24,0.32,0.7,0.85,2.5,3.0,4.16785909446e-39,4.60741171811e-40,6.46548073052e-40
500,257,0.32,0.4,0.7,0.85,2.5,3.0,4.00424113748e-39,5.09896842912e-40,6.95044388272e-40
501,258,0.4,0.6,0.7,0.85,2.5,3.0,2.02114033069e-39,3.82079683802e-40,5.04541896704e-40
502,259,0.6,0.799,0.7,0.85,2.5,3.0,2.06764687112e-40,1.25210829297e-40,1.75965018122e-40
505,260,0.0,0.02,0.85,1.0,2.5,3.0,1.37827657105e-40,1.59450036538e-40,1.97100067845e-40
506,261,0.02,0.04,0.85,1.0,2.5,3.0,1.26180011296e-40,9.06479686886e-41,1.04374196596e-40
507,262,0.04,0.08,0.85,1.0,2.5,3.0,2.0023063648e-40,9.61857602913e-41,1.66298022349e-40
508,263,0.08,0.12,0.85,1.0,2.5,3.0,4.03041116513e-40,2.09735394118e-40,2.53954856599e-40
509,264,0.12,0.16,0.85,1.0,2.5,3.0,2.23099147638e-40,9.26046118044e-41,1.22332699551e-40
510,265,0.16,0.24,0.85,1.0,2.5,3.0,3.92252534836e-40,1.06560266662e-40,1.68190110654e-40
511,266,0.24,0.32,0.85,1.0,2.5,3.0,6.74436311361e-40,1.68703113261e-40,2.04371168378e-40
512,267,0.32,0.4,0.85,1.0,2.5,3.0,1.40859338367e-39,3.12581765997e-40,3.91974461941e-40
513,268,0.4,0.6,0.85,1.0,2.5,3.0,1.67418841974e-39,3.22455463006e-40,3.9734964262e-40
514,269,0.6,0.799,0.85,1.0,2.5,3.0,9.95542124393e-40,3.45770161932e-40,4.27865363194e-40
541,270,0.0,0.02,0.0,0.15,3.0,3.5,3.78198688621e-39,5.77418169822e-40,7.28536620526e-40
542,271,0.02,0.04,0.0,0.15,3.0,3.5,1.55855773456e-39,4.10753564421e-40,5.11089425118e-40
543,272,0.04,0.08,0.0,0.15,3.0,3.5,1.95296239289e-40,8.39714942903e-41,9.03301077106e-41
544,273,0.08,0.12,0.0,0.15,3.0,3.5,3.06069662141e-40,1.13961689548e-40,1.35248406024e-40
545,274,0.12,0.16,0.0,0.15,3.0,3.5,3.63496005582e-40,1.55208332005e-40,1.73826655467e-40
546,275,0.16,0.24,0.0,0.15,3.0,3.5,2.97814355322e-40,1.13658550446e-40,1.25316548177e-40
547,276,0.24,0.32,0.0,0.15,3.0,3.5,9.57459459903e-41,5.33221963513e-41,5.83063971624e-41
548,277,0.32,0.4,0.0,0.15,3.0,3.5,1.28545647165e-41,1.78359652627e-41,2.03525946778e-41
549,278,0.4,0.6,0.0,0.15,3.0,3.5,1.12279007132e-41,1.74209835907e-41,1.86358211531e-41
550,279,0.6,0.799,0.0,0.15,3.0,3.5,2.87031664099e-42,1.01979797523e-41,1.13440966835e-41
553,280,0.0,0.02,0.15,0.25,3.0,3.5,9.03974515869e-39,1.1537226019e-39,1.5358393087e-39
554,281,0.02,0.04,0.15,0.25,3.0,3.5,9.01451191339e-39,1.09818893783e-39,1.49745902437e-39
555,282,0.04,0.08,0.15,0.25,3.0,3.5,3.89292472719e-39,5.02785743459e-40,7.66160241894e-40
556,283,0.08,0.12,0.15,0.25,3.0,3.5,1.64128894234e-39,3.07459885141e-40,4.23052017506e-40
557,284,0.12,0.16,0.15,0.25,3.0,3.5,1.34710742698e-39,3.07533392255e-40,3.67968884745e-40
558,285,0.16,0.24,0.15,0.25,3.0,3.5,1.04359236735e-39,2.40371633803e-40,2.88554880333e-40
559,286,0.24,0.32,0.15,0.25,3.0,3.5,6.37895341039e-40,1.85956143959e-40,2.14048958012e-40
560,287,0.32,0.4,0.15,0.25,3.0,3.5,1.28169753117e-40,6.00249752622e-41,7.81323909778e-41
561,288,0.4,0.6,0.15,0.25,3.0,3.5,4.47477044593e-41,3.21647870598e-41,4.16990224031e-41
562,289,0.6,0.799,0.15,0.25,3.0,3.5,9.40396671441e-41,6.40550122512e-41,7.11754138088e-41
565,290,0.0,0.02,0.25,0.325,3.0,3.5,9.93912184505e-39,1.45473347986e-39,1.92855756115e-39
566,291,0.02,0.04,0.25,0.325,3.0,3.5,9.76979448319e-39,1.25365482174e-39,1.67545748666e-39
567,292,0.04,0.08,0.25,0.325,3.0,3.5,9.66893442365e-39,9.11242045288e-40,1.47193744722e-39
568,293,0.08,0.12,0.25,0.325,3.0,3.5,4.57641587033e-39,5.7685213119e-40,9.39481852181e-40
569,294,0.12,0.16,0.25,0.325,3.0,3.5,2.69096797995e-39,4.28576176201e-40,6.04287243356e-40
570,295,0.16,0.24,0.25,0.325,3.0,3.5,1.99690525656e-39,3.18520449439e-40,4.35859508973e-40
571,296,0.24,0.32,0.25,0.325,3.0,3.5,1.12733393341e-39,2.61671783156e-40,3.21921259558e-40
572,297,0.32,0.4,0.25,0.325,3.0,3.5,2.57554129849e-40,1.23219841997e-40,1.56982721185e-40
573,298,0.4,0.6,0.25,0.325,3.0,3.5,1.40288112632e-41,1.57411868368e-41,1.8586065487e-41
574,299,0.6,0.799,0.25,0.325,3.0,3.5,1.28671405458e-41,2.61728627417e-41,2.84969218708e-41
577,300,0.0,0.02,0.325,0.4,3.0,3.5,8.1710931431e-39,1.27319468548e-39,1.66520622879e-39
578,301,0.02,0.04,0.325,0.4,3.0,3.5,9.02332769712e-39,1.18482104695e-39,1.81437992587e-39
579,302,0.04,0.08,0.325,0.4,3.0,3.5,1.19286943179e-38,1.03427547974e-39,1.86752904438e-39
580,303,0.08,0.12,0.325,0.4,3.0,3.5,7.93896871292e-39,7.65235983118e-40,1.32120994615e-39
581,304,0.12,0.16,0.325,0.4,3.0,3.5,4.62482077394e-39,5.68639714762e-40,8.09909086366e-40
582,305,0.16,0.24,0.325,0.4,3.0,3.5,2.92618868862e-39,4.06917908347e-40,5.25460634472e-40
583,306,0.24,0.32,0.325,0.4,3.0,3.5,2.30043184082e-39,4.16432325286e-40,5.26318500791e-40
584,307,0.32,0.4,0.325,0.4,3.0,3.5,1.03185539455e-39,2.93250161067e-40,4.061561228e-40
585,308,0.4,0.6,0.325,0.4,3.0,3.5,4.88074486352e-41,4.22110473106e-41,5.23376940331e-41
586,309,0.6,0.799,0.325,0.4,3.0,3.5,2.97309764483e-43,8.60544972227e-43,9.17883128192e-43
589,310,0.0,0.02,0.4,0.475,3.0,3.5,9.10499005756e-39,1.48391719112e-39,2.03675556394e-39
590,311,0.02,0.04,0.4,0.475,3.0,3.5,7.8752455263e-39,1.12986006273e-39,1.56535241481e-39
591,312,0.04,0.08,0.4,0.475,3.0,3.5,9.74567308781e-39,8.76428543005e-40,1.43015821194e-39
592,313,0.08,0.12,0.4,0.475,3.0,3.5,1.00110758905e-38,8.39023975884e-40,1.38862205683e-39
593,314,0.12,0.16,0.4,0.475,3.0,3.5,7.68179472571e-39,7.17379022654e-40,1.13160953839e-39
594,315,0.16,0.24,0.4,0.475,3.0,3.5,4.48187880682e-39,5.0203784691e-40,7.61090809884e-40
595,316,0.24,0.32,0.4,0.475,3.0,3.5,2.2260212607e-39,3.36537196126e-40,4.41784021601e-40
596,317,0.32,0.4,0.4,0.475,3.0,3.5,1.44599698037e-39,3.82315953606e-40,4.73491877922e-40
597,318,0.4,0.6,0.4,0.475,3.0,3.5,2.23023256367e-40,1.06063480525e-40,1.37432815505e-40
598,319,0.6,0.799,0.4,0.475,3.0,3.5,3.95338246627e-42,7.80361276488e-42,8.49650908752e-42
601,320,0.0,0.02,0.475,0.55,3.0,3.5,5.04478594139e-39,9.91687224341e-40,1.20185805322e-39
602,321,0.02,0.04,0.475,0.55,3.0,3.5,6.19870238492e-39,8.71358179902e-40,1.2736017044e-39
603,322,0.04,0.08,0.475,0.55,3.0,3.5,7.47469965208e-39,7.70638335831e-40,1.27384551985e-39
604,323,0.08,0.12,0.475,0.55,3.0,3.5,8.69560445945e-39,7.38810071582e-40,1.26815316218e-39
605,324,0.12,0.16,0.475,0.55,3.0,3.5,8.3440676863e-39,7.7914293877e-40,1.22037866045e-39
606,325,0.16,0.24,0.475,0.55,3.0,3.5,5.35832231491e-39,5.1993460993e-40,8.94447271383e-40
607,326,0.24,0.32,0.475,0.55,3.0,3.5,3.5402393824e-39,4.80785625617e-40,7.08425822187e-40
608,327,0.32,0.4,0.475,0.55,3.0,3.5,2.13731461148e-39,3.98949095322e-40,4.98594413659e-40
609,328,0.4,0.6,0.475,0.55,3.0,3.5,5.71173377212e-40,1.75600616753e-40,2.57306136027e-40
610,329,0.6,0.799,0.475,0.55,3.0,3.5,3.56501445764e-41,3.76872489608e-41,4.71140018325e-41
613,330,0.0,0.02,0.55,0.7,3.0,3.5,2.91063858654e-39,6.0691383558e-40,7.43369865121e-40
614,331,0.02,0.04,0.55,0.7,3.0,3.5,1.80192109338e-39,3.1150073898e-40,4.20973649259e-40
615,332,0.04,0.08,0.55,0.7,3.0,3.5,2.34482058113e-39,2.98429143176e-40,4.95789916587e-40
616,333,0.08,0.12,0.55,0.7,3.0,3.5,3.8450084299e-39,3.94606758901e-40,6.81985425075e-40
617,334,0.12,0.16,0.55,0.7,3.0,3.5,6.04351471095e-39,5.31376543543e-40,8.91778056284e-40
618,335,0.16,0.24,0.55,0.7,3.0,3.5,5.96898786891e-39,4.30648000199e-40,7.69185687382e-40
619,336,0.24,0.32,0.55,0.7,3.0,3.5,4.55370802548e-39,4.01403301577e-40,6.25993045143e-40
620,337,0.32,0.4,0.55,0.7,3.0,3.5,3.11910315617e-39,3.96809005118e-40,5.55698181342e-40
621,338,0.4,0.6,0.55,0.7,3.0,3.5,6.77951404463e-40,1.63308613951e-40,2.52986071236e-40
622,339,0.6,0.799,0.55,0.7,3.0,3.5,7.82272613258e-41,6.08148450814e-41,8.17401095482e-41
625,340,0.0,0.02,0.7,0.85,3.0,3.5,9.96034931602e-40,3.75011399987e-40,4.08850819055e-40
626,341,0.02,0.04,0.7,0.85,3.0,3.5,6.810719741e-40,2.28426309097e-40,2.57836861204e-40
627,342,0.04,0.08,0.7,0.85,3.0,3.5,6.66960287114e-40,1.58164503722e-40,2.15551465024e-40
628,343,0.08,0.12,0.7,0.85,3.0,3.5,1.08529030018e-39,2.03444847617e-40,2.8999358422e-40
629,344,0.12,0.16,0.7,0.85,3.0,3.5,1.64648927188e-39,2.60513524383e-40,4.24978162357e-40
630,345,0.16,0.24,0.7,0.85,3.0,3.5,2.7902090439e-39,3.14458874199e-40,5.71701293712e-40
631,346,0.24,0.32,0.7,0.85,3.0,3.5,3.53010248951e-39,3.64501424985e-40,5.54910984771e-40
632,347,0.32,0.4,0.7,0.85,3.0,3.5,3.47186238155e-39,4.02837283532e-40,5.58453886135e-40
633,348,0.4,0.6,0.7,0.85,3.0,3.5,1.94637562431e-39,2.83633519354e-40,4.2773911993e-40
634,349,0.6,0.799,0.7,0.85,3.0,3.5,2.6491974989e-40,1.3107139414e-40,1.75302170952e-40
637,350,0.0,0.02,0.85,1.0,3.0,3.5,1.66726312833e-40,9.45506756893e-41,1.17520421256e-40
638,351,0.02,0.04,0.85,1.0,3.0,3.5,9.21268986881e-41,5.29845893289e-41,7.17388240318e-41
639,352,0.04,0.08,0.85,1.0,3.0,3.5,1.28258411946e-40,5.93197911021e-41,9.27904536229e-41
640,353,0.08,0.12,0.85,1.0,3.0,3.5,1.91852281783e-40,8.37101740081e-41,1.3636901252e-40
641,354,0.12,0.16,0.85,1.0,3.0,3.5,3.43181287656e-40,1.0687113542e-40,1.65200418456e-40
642,355,0.16,0.24,0.85,1.0,3.0,3.5,4.32807060667e-40,9.72424750108e-41,1.79225793047e-40
643,356,0.24,0.32,0.85,1.0,3.0,3.5,7.18662608138e-40,1.3046608254e-40,1.91141785496e-40
644,357,0.32,0.4,0.85,1.0,3.0,3.5,1.53621523344e-39,2.79667823832e-40,3.78412045642e-40
645,358,0.4,0.6,0.85,1.0,3.0,3.5,1.52323688577e-39,2.2165525017e-40,3.03316922914e-40
646,359,0.6,0.799,0.85,1.0,3.0,3.5,4.58975015645e-40,1.54904413684e-40,2.71764539727e-40
673,360,0.0,0.02,0.0,0.15,3.5,4.5,1.36638348072e-39,2.42942687306e-40,2.87032037266e-40
674,361,0.02,0.04,0.0,0.15,3.5,4.5,9.80193234312e-40,2.20245230079e-40,2.54698616817e-40
675,362,0.04,0.08,0.0,0.15,3.5,4.5,2.09088746393e-40,6.74417171158e-41,7.64179623652e-41
676,363,0.08,0.12,0.0,0.15,3.5,4.5,1.57907547762e-40,7.20868558453e-41,8.20611034889e-41
677,364,0.12,0.16,0.0,0.15,3.5,4.5,1.02324662383e-40,4.41363779873e-41,4.93601207597e-41
678,365,0.16,0.24,0.0,0.15,3.5,4.5,1.69600363013e-40,5.90882383775e-41,6.74766608071e-41
679,366,0.24,0.32,0.0,0.15,3.5,4.5,1.0633472046e-40,4.83085405541e-41,5.31876980501e-41
680,367,0.32,0.4,0.0,0.15,3.5,4.5,2.63578094327e-41,2.35100645678e-41,2.57539723779e-41
681,368,0.4,0.6,0.0,0.15,3.5,4.5,8.60897825227e-42,8.51370584612e-42,9.09783820654e-42
682,369,0.6,0.799,0.0,0.15,3.5,4.5,1.06498736376e-41,1.31054263657e-41,1.44287536097e-41
685,370,0.0,0.02,0.15,0.25,3.5,4.5,4.13129649727e-39,5.38985042438e-40,7.45320274052e-40
686,371,0.02,0.04,0.15,0.25,3.5,4.5,4.34581657186e-39,5.37919088026e-40,7.35658608863e-40
687,372,0.04,0.08,0.15,0.25,3.5,4.5,2.63418502615e-39,3.03312530949e-40,4.42808865601e-40
688,373,0.08,0.12,0.15,0.25,3.5,4.5,1.34865029605e-39,2.27098277524e-40,3.04277061986e-40
689,374,0.12,0.16,0.15,0.25,3.5,4.5,6.74739289576e-40,1.31894437101e-40,1.81295896817e-40
690,375,0.16,0.24,0.15,0.25,3.5,4.5,4.57878930796e-40,1.05006608032e-40,1.43460647263e-40
691,376,0.24,0.32,0.15,0.25,3.5,4.5,3.50161802617e-40,9.71725260412e-41,1.23753352891e-40
692,377,0.32,0.4,0.15,0.25,3.5,4.5,1.32900504625e-40,5.35369678015e-41,6.10006225647e-41
693,378,0.4,0.6,0.15,0.25,3.5,4.5,4.10293025274e-41,2.36688189615e-41,2.6692657212e-41
694,379,0.6,0.799,0.15,0.25,3.5,4.5,1.93715018705e-41,1.384245554e-41,1.65916354543e-41
697,380,0.0,0.02,0.25,0.325,3.5,4.5,5.43511704775e-39,7.38240743032e-40,9.97275850149e-40
698,381,0.02,0.04,0.25,0.325,3.5,4.5,5.88045348989e-39,6.81845502006e-40,9.69473261177e-40
699,382,0.04,0.08,0.25,0.325,3.5,4.5,4.84649500669e-39,4.38853631728e-40,7.04227047159e-40
700,383,0.08,0.12,0.25,0.325,3.5,4.5,2.95550551544e-39,3.26552242622e-40,4.85757551212e-40
701,384,0.12,0.16,0.25,0.325,3.5,4.5,1.45361117979e-39,1.95958984973e-40,3.16072881182e-40
702,385,0.16,0.24,0.25,0.325,3.5,4.5,9.86709428031e-40,1.61810556027e-40,2.46786982827e-40
703,386,0.24,0.32,0.25,0.325,3.5,4.5,3.14818843639e-40,8.25007932002e-41,1.15280798689e-40
704,387,0.32,0.4,0.25,0.325,3.5,4.5,1.32605135027e-40,5.08652104416e-41,6.50842511627e-41
705,388,0.4,0.6,0.25,0.325,3.5,4.5,2.75810159334e-41,1.99164836268e-41,2.36546025705e-41
706,389,0.6,0.799,0.25,0.325,3.5,4.5,3.35160201813e-42,5.85321608693e-42,7.13061352927e-42
709,390,0.0,0.02,0.325,0.4,3.5,4.5,5.62705144725e-39,7.60606456585e-40,1.01696251977e-39
710,391,0.02,0.04,0.325,0.4,3.5,4.5,5.61954103459e-39,6.65834787038e-40,9.9341257223e-40
711,392,0.04,0.08,0.325,0.4,3.5,4.5,5.71199217984e-39,4.52572489394e-40,8.34033427175e-40
712,393,0.08,0.12,0.325,0.4,3.5,4.5,3.95976351598e-39,3.91942648796e-40,6.32187069718e-40
713,394,0.12,0.16,0.325,0.4,3.5,4.5,2.15733998782e-39,2.46035850974e-40,3.99334436265e-40
714,395,0.16,0.24,0.325,0.4,3.5,4.5,1.31038847946e-39,1.76258461387e-40,3.21689740687e-40
715,396,0.24,0.32,0.325,0.4,3.5,4.5,7.77569342616e-40,1.57004878761e-40,2.25007755723e-40
716,397,0.32,0.4,0.325,0.4,3.5,4.5,5.7671764645e-40,1.39866920397e-40,1.91014158919e-40
717,398,0.4,0.6,0.325,0.4,3.5,4.5,5.94659628855e-41,3.10751749886e-41,4.23578932423e-41
718,399,0.6,0.799,0.325,0.4,3.5,4.5,1.49249037888e-42,2.43569747789e-42,3.05999078101e-42
721,400,0.0,0.02,0.4,0.475,3.5,4.5,2.87215586561e-39,4.78843811809e-40,6.57424630524e-40
722,401,0.02,0.04,0.4,0.475,3.5,4.5,3.11913839608e-39,4.56250162002e-40,6.95291654225e-40
723,402,0.04,0.08,0.4,0.475,3.5,4.5,4.76313339887e-39,4.26268659029e-40,8.00713681983e-40
724,403,0.08,0.12,0.4,0.475,3.5,4.5,4.86055258898e-39,3.73260396608e-40,6.50215759274e-40
725,404,0.12,0.16,0.4,0.475,3.5,4.5,3.49995452407e-39,3.2371572167e-40,5.33256306609e-40
726,405,0.16,0.24,0.4,0.475,3.5,4.5,2.23502920819e-39,2.37739990689e-40,4.21282243402e-40
727,406,0.24,0.32,0.4,0.475,3.5,4.5,1.43862331545e-39,2.00250000892e-40,3.50978738231e-40
728,407,0.32,0.4,0.4,0.475,3.5,4.5,1.08737214199e-39,2.06373061385e-40,2.89929520214e-40
729,408,0.4,0.6,0.4,0.475,3.5,4.5,2.30362610651e-40,7.69009326061e-41,1.02170625619e-40
730,409,0.6,0.799,0.4,0.475,3.5,4.5,2.11913769676e-41,2.79698633043e-41,3.00222820679e-41
733,410,0.0,0.02,0.475,0.55,3.5,4.5,2.69512648674e-39,5.20313691266e-40,6.7657245082e-40
734,411,0.02,0.04,0.475,0.55,3.5,4.5,2.04255442999e-39,2.96202231057e-40,4.98174477531e-40
735,412,0.04,0.08,0.475,0.55,3.5,4.5,3.43556382376e-39,3.5137403603e-40,6.58883862972e-40
736,413,0.08,0.12,0.475,0.55,3.5,4.5,4.7901325393e-39,3.84444393719e-40,7.52246836908e-40
737,414,0.12,0.16,0.475,0.55,3.5,4.5,4.07413267607e-39,3.73071252169e-40,6.61756230272e-40
738,415,0.16,0.24,0.475,0.55,3.5,4.5,3.03343252245e-39,2.55720681391e-40,4.36286841295e-40
739,416,0.24,0.32,0.475,0.55,3.5,4.5,1.81529597561e-39,2.17234297095e-40,3.46517330227e-40
740,417,0.32,0.4,0.475,0.55,3.5,4.5,9.26112587394e-40,1.67764189711e-40,2.43179350945e-40
741,418,0.4,0.6,0.475,0.55,3.5,4.5,2.64205805264e-40,7.29693334033e-41,1.07935422208e-40
742,419,0.6,0.799,0.475,0.55,3.5,4.5,6.85688508092e-41,5.11301984185e-41,6.08474437644e-41
745,420,0.0,0.02,0.55,0.7,3.5,4.5,1.00328666932e-39,2.14858485018e-40,2.89114304527e-40
746,421,0.02,0.04,0.55,0.7,3.5,4.5,6.56906325051e-40,1.1458708121e-40,1.97698636751e-40
747,422,0.04,0.08,0.55,0.7,3.5,4.5,1.17836064561e-39,1.49687000931e-40,2.79965632029e-40
748,423,0.08,0.12,0.55,0.7,3.5,4.5,2.22636523175e-39,2.0669592142e-40,4.39626999056e-40
749,424,0.12,0.16,0.55,0.7,3.5,4.5,3.19534842035e-39,2.58221139974e-40,5.86915950771e-40
750,425,0.16,0.24,0.55,0.7,3.5,4.5,3.27927032073e-39,2.24127311095e-40,4.93035646141e-40
751,426,0.24,0.32,0.55,0.7,3.5,4.5,2.51877836046e-39,2.08604316046e-40,3.72064997891e-40
752,427,0.32,0.4,0.55,0.7,3.5,4.5,1.14417405333e-39,1.52051766908e-40,2.6837886846e-40
753,428,0.4,0.6,0.55,0.7,3.5,4.5,1.70570814933e-40,5.13177041971e-41,7.90813250286e-41
754,429,0.6,0.799,0.55,0.7,3.5,4.5,4.09494314514e-41,2.62828391432e-41,3.71003079714e-41
757,430,0.0,0.02,0.7,0.85,3.5,4.5,5.89372877064e-40,2.01200147349e-40,2.23919091529e-40
758,431,0.02,0.04,0.7,0.85,3.5,4.5,2.55206125242e-40,8.66216390513e-41,9.65777410165e-41
759,432,0.04,0.08,0.7,0.85,3.5,4.5,2.88640644248e-40,5.77215184862e-41,8.33422981565e-41
760,433,0.08,0.12,0.7,0.85,3.5,4.5,3.81274743303e-40,6.38944659397e-41,9.70824699786e-41
761,434,0.12,0.16,0.7,0.85,3.5,4.5,7.33723657169e-40,1.09534800644e-40,2.10470990517e-40
762,435,0.16,0.24,0.7,0.85,3.5,4.5,1.21250782719e-39,1.30200897373e-40,2.89548448407e-40
763,436,0.24,0.32,0.7,0.85,3.5,4.5,1.83651422407e-39,1.74241238959e-40,3.08183944124e-40
764,437,0.32,0.4,0.7,0.85,3.5,4.5,1.53159499897e-39,1.65504412971e-40,2.68135365327e-40
765,438,0.4,0.6,0.7,0.85,3.5,4.5,8.00450107216e-40,1.19985955284e-40,1.78251781096e-40
766,439,0.6,0.799,0.7,0.85,3.5,4.5,1.17732394551e-40,5.24962514884e-41,7.26834222132e-41
769,440,0.0,0.02,0.85,1.0,3.5,4.5,1.60776460146e-40,7.10606673945e-41,1.0137201244e-40
770,441,0.02,0.04,0.85,1.0,3.5,4.5,1.32709933892e-40,6.62278670026e-41,7.59270519844e-41
771,442,0.04,0.08,0.85,1.0,3.5,4.5,9.90142321937e-41,3.89644329888e-41,5.04266784869e-41
772,443,0.08,0.12,0.85,1.0,3.5,4.5,1.504009667e-40,4.32136402e-41,6.18269777427e-41
773,444,0.12,0.16,0.85,1.0,3.5,4.5,1.92289703835e-40,5.23331217926e-41,7.01831090046e-41
774,445,0.16,0.24,0.85,1.0,3.5,4.5,1.75338725592e-40,3.05620579354e-41,6.28513652408e-41
775,446,0.24,0.32,0.85,1.0,3.5,4.5,4.74682525663e-40,8.11349535387e-41,1.38566614941e-40
776,447,0.32,0.4,0.85,1.0,3.5,4.5,9.24454753802e-40,1.24150815866e-40,2.02092269047e-40
777,448,0.4,0.6,0.85,1.0,3.5,4.5,1.0770959873e-39,1.29342070301e-40,1.95988617687e-40
778,449,0.6,0.799,0.85,1.0,3.5,4.5,3.09728539379e-40,9.38647524115e-41,1.3612705269e-40


==> anc/MINERvA_PRD_LE_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),q0_qe Lower Bin Boundary (GeV),q0_qe Upper Bin Boundary (GeV),Muon Energy Lower Bin Boundary (GeV),Muon Energy Upper Bin Boundary (GeV),cross section (cm^2/nucleon/GeV^3),statistical uncertainty (cm^2/nucleon/GeV^3),total uncertainty (cm^2/nucleon/GeV^3)
145,0,0.0,0.02,0.0,0.04,1.5,2.0,3.96514956724e-39,1.15837571151e-39,1.317204269e-39
146,1,0.02,0.04,0.0,0.04,1.5,2.0,3.55174723901e-40,4.02127428566e-40,4.33244539562e-40
147,2,0.04,0.08,0.0,0.04,1.5,2.0,3.4150511214e-40,4.66477963763e-40,4.96850065363e-40
148,3,0.08,0.12,0.0,0.04,1.5,2.0,1.10670319543e-40,2.56869380757e-40,3.04792271513e-40
149,4,0.12,0.16,0.0,0.04,1.5,2.0,1.31556410094e-41,3.42294170032e-41,3.73325756247e-41
150,5,0.16,0.24,0.0,0.04,1.5,2.0,1.09563506101e-39,5.05284968185e-40,5.69173641576e-40
151,6,0.24,0.32,0.0,0.04,1.5,2.0,2.43732592646e-40,3.11456094601e-40,3.60784690688e-40
152,7,0.32,0.4,0.0,0.04,1.5,2.0,5.74685601587e-43,2.59498075887e-42,2.8256242038e-42
153,8,0.4,0.6,0.0,0.04,1.5,2.0,4.08304061954e-43,3.28031583057e-42,3.43351464084e-42
154,9,0.6,0.799,0.0,0.04,1.5,2.0,5.37798924266e-42,2.98917877479e-41,3.26934533216e-41
157,10,0.0,0.02,0.04,0.08,1.5,2.0,2.79185214913e-38,3.63937742897e-39,5.92091141788e-39
158,11,0.02,0.04,0.04,0.08,1.5,2.0,1.51513238461e-38,2.9666542485e-39,3.67422743931e-39
159,12,0.04,0.08,0.04,0.08,1.5,2.0,1.11716448768e-38,1.81815045325e-39,3.299377414e-39
160,13,0.08,0.12,0.04,0.08,1.5,2.0,5.98005095002e-39,1.44152752934e-39,2.22741927363e-39
161,14,0.12,0.16,0.04,0.08,1.5,2.0,3.57071777992e-39,1.09116504166e-39,1.59489307193e-39
162,15,0.16,0.24,0.04,0.08,1.5,2.0,3.44596917954e-39,9.71457843928e-40,1.44985883728e-39
163,16,0.24,0.32,0.04,0.08,1.5,2.0,2.50219301546e-39,9.01715740772e-40,1.08630543322e-39
164,17,0.32,0.4,0.04,0.08,1.5,2.0,7.45653174767e-40,4.18814574737e-40,4.75883852338e-40
165,18,0.4,0.6,0.04,0.08,1.5,2.0,9.14690569393e-40,3.90813377339e-40,4.33870325274e-40
166,19,0.6,0.799,0.04,0.08,1.5,2.0,2.84200647915e-40,2.54957416948e-40,2.79491614215e-40
169,20,0.0,0.02,0.08,0.12,1.5,2.0,1.82673170664e-38,3.6030576639e-39,4.87127947685e-39
170,21,0.02,0.04,0.08,0.12,1.5,2.0,1.22063115046e-38,2.71670357388e-39,3.39923790753e-39
171,22,0.04,0.08,0.08,0.12,1.5,2.0,1.58245568367e-38,2.33934877024e-39,3.54800625121e-39
172,23,0.08,0.12,0.08,0.12,1.5,2.0,1.09404085903e-38,2.06315288057e-39,3.00824272386e-39
173,24,0.12,0.16,0.08,0.12,1.5,2.0,6.48094675718e-39,1.54808908663e-39,2.22858808779e-39
174,25,0.16,0.24,0.08,0.12,1.5,2.0,3.99085777476e-39,1.13147123836e-39,1.70291755697e-39
175,26,0.24,0.32,0.08,0.12,1.5,2.0,3.21073884537e-39,1.02929849584e-39,1.32804474879e-39
176,27,0.32,0.4,0.08,0.12,1.5,2.0,3.42320672247e-39,1.12478548831e-39,1.50700924924e-39
177,28,0.4,0.6,0.08,0.12,1.5,2.0,4.85108330979e-40,4.4642845402e-40,5.10409137148e-40
178,29,0.6,0.799,0.08,0.12,1.5,2.0,5.74676522152e-43,4.45818113387e-42,4.71788192292e-42
181,30,0.0,0.02,0.12,0.16,1.5,2.0,7.75717335036e-39,2.57926133098e-39,2.85224961523e-39
182,31,0.02,0.04,0.12,0.16,1.5,2.0,9.207679736e-39,2.66609481552e-39,3.18551868356e-39
183,32,0.04,0.08,0.12,0.16,1.5,2.0,1.18083932213e-38,2.36450319843e-39,2.90566846644e-39
184,33,0.08,0.12,0.12,0.16,1.5,2.0,7.36636639313e-39,1.45509094167e-39,1.97716511946e-39
185,34,0.12,0.16,0.12,0.16,1.5,2.0,6.65398521181e-39,1.51735640439e-39,1.96563605289e-39
186,35,0.16,0.24,0.12,0.16,1.5,2.0,6.94168083715e-39,1.47134829878e-39,1.94993901697e-39
187,36,0.24,0.32,0.12,0.16,1.5,2.0,1.80826073576e-39,8.48665596085e-40,1.05540280353e-39
188,37,0.32,0.4,0.12,0.16,1.5,2.0,1.1773424387e-39,7.42754604982e-40,8.76169925439e-40
189,38,0.4,0.6,0.12,0.16,1.5,2.0,6.7535099974e-40,5.8024064165e-40,7.00465875707e-40
190,39,0.6,0.799,0.12,0.16,1.5,2.0,8.65559626378e-42,9.27981019492e-41,9.53345710987e-41
193,40,0.0,0.02,0.16,0.24,1.5,2.0,6.17172557199e-39,2.03949774302e-39,2.23988871793e-39
194,41,0.02,0.04,0.16,0.24,1.5,2.0,3.91844721074e-39,1.14509538368e-39,1.36872141845e-39
195,42,0.04,0.08,0.16,0.24,1.5,2.0,5.88717359426e-39,1.3688351468e-39,1.56769837626e-39
196,43,0.08,0.12,0.16,0.24,1.5,2.0,6.95873255964e-39,1.42015012228e-39,1.76568888696e-39
197,44,0.12,0.16,0.16,0.24,1.5,2.0,9.07282195816e-39,1.84326082652e-39,2.38088927989e-39
198,45,0.16,0.24,0.16,0.24,1.5,2.0,6.22514216955e-39,1.18168199496e-39,1.62307023843e-39
199,46,0.24,0.32,0.16,0.24,1.5,2.0,3.16597884434e-39,9.67629908126e-40,1.26582335584e-39
200,47,0.32,0.4,0.16,0.24,1.5,2.0,1.35630733117e-39,6.01925746923e-40,7.91341783446e-40
201,48,0.4,0.6,0.16,0.24,1.5,2.0,4.59251997944e-40,3.61257020759e-40,4.75338844602e-40
202,49,0.6,0.799,0.16,0.24,1.5,2.0,2.57830535283e-40,3.17388145694e-40,3.5120555201e-40
205,50,0.0,0.02,0.24,0.32,1.5,2.0,4.57395809674e-39,2.42650891943e-39,2.55616287824e-39
206,51,0.02,0.04,0.24,0.32,1.5,2.0,4.01083063344e-40,3.01559351357e-40,3.59218097744e-40
207,52,0.04,0.08,0.24,0.32,1.5,2.0,1.27223498474e-39,8.15024048428e-40,8.77471602279e-40
208,53,0.08,0.12,0.24,0.32,1.5,2.0,2.2106178047e-39,1.01648170953e-39,1.10323015198e-39
209,54,0.12,0.16,0.24,0.32,1.5,2.0,2.08865487752e-39,9.53244246809e-40,1.04608843721e-39
210,55,0.16,0.24,0.24,0.32,1.5,2.0,3.01154711921e-39,8.34570216868e-40,9.35585383696e-40
211,56,0.24,0.32,0.24,0.32,1.5,2.0,3.28529674772e-39,1.09688539663e-39,1.1795909471e-39
212,57,0.32,0.4,0.24,0.32,1.5,2.0,1.78278324271e-39,7.2627381798e-40,8.27540141705e-40
213,58,0.4,0.6,0.24,0.32,1.5,2.0,5.04790149472e-40,4.06069818146e-40,4.28341391894e-40
214,59,0.6,0.799,0.24,0.32,1.5,2.0,7.32415661278e-40,6.61962763418e-40,7.4496263715e-40
217,60,0.0,0.02,0.32,0.4,1.5,2.0,8.23923519498e-42,2.38532785847e-41,2.47330835871e-41
218,61,0.02,0.04,0.32,0.4,1.5,2.0,9.05740411969e-42,1.27390643776e-41,1.56523067094e-41
219,62,0.04,0.08,0.32,0.4,1.5,2.0,3.16488229891e-41,3.93726596594e-41,4.08678618815e-41
220,63,0.08,0.12,0.32,0.4,1.5,2.0,2.0255981898e-41,3.45567193994e-41,3.6191434855e-41
221,64,0.12,0.16,0.32,0.4,1.5,2.0,1.91246713134e-43,2.83570920665e-43,8.93820914103e-42
222,65,0.16,0.24,0.32,0.4,1.5,2.0,2.72711116432e-41,8.71976310981e-41,8.8512429402e-41
223,66,0.24,0.32,0.32,0.4,1.5,2.0,1.99929324689e-40,1.45240568932e-40,1.59533495216e-40
224,67,0.32,0.4,0.32,0.4,1.5,2.0,1.4411638828e-40,2.36028401197e-40,2.63280876419e-40
225,68,0.4,0.6,0.32,0.4,1.5,2.0,6.09493448168e-41,1.26216355925e-40,1.29391340589e-40
226,69,0.6,0.799,0.32,0.4,1.5,2.0,2.93154398992e-41,4.80348009285e-41,5.47995453743e-41
229,70,0.0,0.02,0.4,0.6,1.5,2.0,0,0,0
230,71,0.02,0.04,0.4,0.6,1.5,2.0,0,0,0
231,72,0.04,0.08,0.4,0.6,1.5,2.0,0,0,0
232,73,0.08,0.12,0.4,0.6,1.5,2.0,0,0,0
233,74,0.12,0.16,0.4,0.6,1.5,2.0,0,0,0
234,75,0.16,0.24,0.4,0.6,1.5,2.0,0,0,0
235,76,0.24,0.32,0.4,0.6,1.5,2.0,0,0,0
236,77,0.32,0.4,0.4,0.6,1.5,2.0,0,0,0
237,78,0.4,0.6,0.4,0.6,1.5,2.0,0,0,0
238,79,0.6,0.799,0.4,0.6,1.5,2.0,0,0,0
241,80,0.0,0.02,0.6,0.799,1.5,2.0,0,0,0
242,81,0.02,0.04,0.6,0.799,1.5,2.0,0,0,0
243,82,0.04,0.08,0.6,0.799,1.5,2.0,0,0,0
244,83,0.08,0.12,0.6,0.799,1.5,2.0,0,0,0
245,84,0.12,0.16,0.6,0.799,1.5,2.0,0,0,0
246,85,0.16,0.24,0.6,0.799,1.5,2.0,0,0,0
247,86,0.24,0.32,0.6,0.799,1.5,2.0,0,0,0
248,87,0.32,0.4,0.6,0.799,1.5,2.0,0,0,0
249,88,0.4,0.6,0.6,0.799,1.5,2.0,0,0,0
250,89,0.6,0.799,0.6,0.799,1.5,2.0,0,0,0
277,90,0.0,0.02,0.0,0.04,2.0,2.5,3.58665013279e-39,1.13791090875e-39,1.36113221599e-39
278,91,0.02,0.04,0.0,0.04,2.0,2.5,8.80854008831e-40,5.61382004771e-40,5.99818496844e-40
279,92,0.04,0.08,0.0,0.04,2.0,2.5,1.77188838392e-40,1.90160776761e-40,2.00556776939e-40
280,93,0.08,0.12,0.0,0.04,2.0,2.5,2.55777397242e-40,2.832471396e-40,3.1196863796e-40
281,94,0.12,0.16,0.0,0.04,2.0,2.5,1.35080908497e-40,1.45662820737e-40,1.79461782605e-40
282,95,0.16,0.24,0.0,0.04,2.0,2.5,1.29764936539e-41,3.12846309046e-41,3.23074349865e-41
283,96,0.24,0.32,0.0,0.04,2.0,2.5,1.76549942336e-42,5.77541374651e-42,6.01586782285e-42
284,97,0.32,0.4,0.0,0.04,2.0,2.5,4.88403961647e-44,2.78651714415e-43,2.9203034277e-43
285,98,0.4,0.6,0.0,0.04,2.0,2.5,3.92574947037e-44,2.40706876289e-43,2.42548883145e-43
286,99,0.6,0.799,0.0,0.04,2.0,2.5,1.67050671271e-41,3.76354073241e-41,4.12977981641e-41
289,100,0.0,0.02,0.04,0.08,2.0,2.5,3.719121159e-38,3.54161315877e-39,5.90468570486e-39
290,101,0.02,0.04,0.04,0.08,2.0,2.5,1.74229748016e-38,2.39760984441e-39,3.8290161781e-39
291,102,0.04,0.08,0.04,0.08,2.0,2.5,1.43041018782e-38,1.75996029033e-39,2.75132388048e-39
292,103,0.08,0.12,0.04,0.08,2.0,2.5,7.17197149475e-39,1.32294261162e-39,1.90589733968e-39
293,104,0.12,0.16,0.04,0.08,2.0,2.5,6.01965902675e-39,1.33554447075e-39,1.75485785233e-39
294,105,0.16,0.24,0.04,0.08,2.0,2.5,4.30844651384e-39,8.74239722598e-40,1.13777004439e-39
295,106,0.24,0.32,0.04,0.08,2.0,2.5,3.65992079291e-39,8.03618905939e-40,1.04540855449e-39
296,107,0.32,0.4,0.04,0.08,2.0,2.5,1.33910886048e-39,5.41390210476e-40,6.41909536078e-40
297,108,0.4,0.6,0.04,0.08,2.0,2.5,3.36039380566e-40,2.27445538719e-40,2.46581319944e-40
298,109,0.6,0.799,0.04,0.08,2.0,2.5,1.97454568379e-40,2.44351046377e-40,2.74116912641e-40
301,110,0.0,0.02,0.08,0.12,2.0,2.5,2.31269666669e-38,3.28706266003e-39,4.67456803761e-39
302,111,0.02,0.04,0.08,0.12,2.0,2.5,1.80558307966e-38,2.69896297119e-39,3.76342765025e-39
303,112,0.04,0.08,0.08,0.12,2.0,2.5,1.97789207676e-38,2.13745835226e-39,3.30133118436e-39
304,113,0.08,0.12,0.08,0.12,2.0,2.5,1.4288764567e-38,1.68664768907e-39,2.67494450634e-39
305,114,0.12,0.16,0.08,0.12,2.0,2.5,9.84837705048e-39,1.43733080674e-39,2.26960454141e-39
306,115,0.16,0.24,0.08,0.12,2.0,2.5,6.27953405593e-39,1.17634558296e-39,1.84555143324e-39
307,116,0.24,0.32,0.08,0.12,2.0,2.5,3.77732492435e-39,7.81782926637e-40,1.1084850492e-39
308,117,0.32,0.4,0.08,0.12,2.0,2.5,2.8048967017e-39,9.19066098899e-40,1.10123366026e-39
309,118,0.4,0.6,0.08,0.12,2.0,2.5,4.15374251544e-40,3.21910712613e-40,3.71325357664e-40
310,119,0.6,0.799,0.08,0.12,2.0,2.5,4.89218760605e-42,2.0484969651e-41,2.31095068214e-41
313,120,0.0,0.02,0.12,0.16,2.0,2.5,1.18988926907e-38,2.69532740102e-39,3.47674888208e-39
314,121,0.02,0.04,0.12,0.16,2.0,2.5,1.10888366522e-38,1.97523488157e-39,2.59329371489e-39
315,122,0.04,0.08,0.12,0.16,2.0,2.5,1.42635931083e-38,1.85736667614e-39,2.74162858721e-39
316,123,0.08,0.12,0.12,0.16,2.0,2.5,1.46108357395e-38,1.68442208814e-39,2.59321993751e-39
317,124,0.12,0.16,0.12,0.16,2.0,2.5,1.21196869686e-38,1.72175358688e-39,2.33592019346e-39
318,125,0.16,0.24,0.12,0.16,2.0,2.5,8.14914993369e-39,1.29392883905e-39,2.1400506816e-39
319,126,0.24,0.32,0.12,0.16,2.0,2.5,4.52704969138e-39,1.11289448718e-39,1.41452459068e-39
320,127,0.32,0.4,0.12,0.16,2.0,2.5,2.0985320843e-39,7.02096532661e-40,8.32138456574e-40
321,128,0.4,0.6,0.12,0.16,2.0,2.5,4.4889854523e-40,3.04572979156e-40,3.46044374444e-40
322,129,0.6,0.799,0.12,0.16,2.0,2.5,4.29252081776e-42,1.74260974628e-41,1.79185753624e-41
325,130,0.0,0.02,0.16,0.24,2.0,2.5,8.54783668967e-39,1.76864885946e-39,2.20087913943e-39
326,131,0.02,0.04,0.16,0.24,2.0,2.5,6.51598933789e-39,1.17573596949e-39,1.52869620884e-39
327,132,0.04,0.08,0.16,0.24,2.0,2.5,8.49245148464e-39,1.19204939745e-39,1.58003059809e-39
328,133,0.08,0.12,0.16,0.24,2.0,2.5,1.0785469015e-38,1.25769882627e-39,1.8437048636e-39
329,134,0.12,0.16,0.16,0.24,2.0,2.5,1.03295111866e-38,1.29129375999e-39,1.92080595646e-39
330,135,0.16,0.24,0.16,0.24,2.0,2.5,8.85433887264e-39,9.81027948517e-40,1.64116801271e-39
331,136,0.24,0.32,0.16,0.24,2.0,2.5,5.08751393147e-39,7.77077741581e-40,1.13879976407e-39
332,137,0.32,0.4,0.16,0.24,2.0,2.5,4.04342846775e-39,8.30947787715e-40,1.08777485658e-39
333,138,0.4,0.6,0.16,0.24,2.0,2.5,1.25919152967e-39,4.23587565578e-40,5.34287200842e-40
334,139,0.6,0.799,0.16,0.24,2.0,2.5,1.70536935382e-40,1.76751554727e-40,2.01718370089e-40
337,140,0.0,0.02,0.24,0.32,2.0,2.5,1.94991403222e-39,1.03453683024e-39,1.13473377611e-39
338,141,0.02,0.04,0.24,0.32,2.0,2.5,1.79971587092e-39,6.45837319755e-40,7.24613841294e-40
339,142,0.04,0.08,0.24,0.32,2.0,2.5,1.94769410975e-39,5.70356308022e-40,6.84203649041e-40
340,143,0.08,0.12,0.24,0.32,2.0,2.5,5.44961070634e-39,9.92538811695e-40,1.23743802149e-39
341,144,0.12,0.16,0.24,0.32,2.0,2.5,7.29588397444e-39,1.24459000247e-39,1.64303090994e-39
342,145,0.16,0.24,0.24,0.32,2.0,2.5,9.09222356684e-39,1.10531651414e-39,1.61946428663e-39
343,146,0.24,0.32,0.24,0.32,2.0,2.5,4.89445231013e-39,7.97008965061e-40,1.1863141894e-39
344,147,0.32,0.4,0.24,0.32,2.0,2.5,3.8450002237e-39,8.26000761511e-40,1.15177124508e-39
345,148,0.4,0.6,0.24,0.32,2.0,2.5,1.94727104484e-39,6.0504874835e-40,7.24198669877e-40
346,149,0.6,0.799,0.24,0.32,2.0,2.5,5.00636026646e-40,4.52294340581e-40,5.01387629524e-40
349,150,0.0,0.02,0.32,0.4,2.0,2.5,7.50236215093e-40,5.72280776876e-40,6.43171440843e-40
350,151,0.02,0.04,0.32,0.4,2.0,2.5,1.10899999122e-39,9.46179100788e-40,1.01742002811e-39
351,152,0.04,0.08,0.32,0.4,2.0,2.5,1.18689184504e-39,6.22511155332e-40,6.82588210005e-40
352,153,0.08,0.12,0.32,0.4,2.0,2.5,1.1065031969e-39,4.36961840811e-40,5.53123719433e-40
353,154,0.12,0.16,0.32,0.4,2.0,2.5,7.56488245865e-40,3.09518073632e-40,3.5052229526e-40
354,155,0.16,0.24,0.32,0.4,2.0,2.5,3.99573220881e-39,7.86358402834e-40,9.591511446e-40
355,156,0.24,0.32,0.32,0.4,2.0,2.5,4.19637944276e-39,8.49493863686e-40,9.79615643724e-40
356,157,0.32,0.4,0.32,0.4,2.0,2.5,3.12026859411e-39,7.17371080516e-40,8.02774246463e-40
357,158,0.4,0.6,0.32,0.4,2.0,2.5,2.45593975873e-39,7.2351283572e-40,8.47411498827e-40
358,159,0.6,0.799,0.32,0.4,2.0,2.5,5.23200465915e-40,4.03227168925e-40,4.61894657545e-40
361,160,0.0,0.02,0.4,0.6,2.0,2.5,4.92825100656e-41,9.06547600283e-41,9.91001321258e-41
362,161,0.02,0.04,0.4,0.6,2.0,2.5,2.48341712211e-40,2.32590544845e-40,2.46969466042e-40
363,162,0.04,0.08,0.4,0.6,2.0,2.5,2.51871242018e-40,2.165676097e-40,2.53643226349e-40
364,163,0.08,0.12,0.4,0.6,2.0,2.5,8.29327798094e-41,6.59527453333e-41,7.27427461757e-41
365,164,0.12,0.16,0.4,0.6,2.0,2.5,1.60462382452e-40,8.57607895519e-41,9.72530076793e-41
366,165,0.16,0.24,0.4,0.6,2.0,2.5,5.13743274499e-40,1.89652700001e-40,2.11153285848e-40
367,166,0.24,0.32,0.4,0.6,2.0,2.5,8.12315378319e-40,2.59607657291e-40,2.88956657822e-40
368,167,0.32,0.4,0.4,0.6,2.0,2.5,7.84634452865e-40,2.22267074299e-40,2.46131035767e-40
369,168,0.4,0.6,0.4,0.6,2.0,2.5,8.64520287927e-40,3.46992155907e-40,3.6483600197e-40
370,169,0.6,0.799,0.4,0.6,2.0,2.5,1.21377374527e-40,2.13713884815e-40,2.30370229595e-40
373,170,0.0,0.02,0.6,0.799,2.0,2.5,0,0,0
374,171,0.02,0.04,0.6,0.799,2.0,2.5,0,0,0
375,172,0.04,0.08,0.6,0.799,2.0,2.5,0,0,0
376,173,0.08,0.12,0.6,0.799,2.0,2.5,0,0,0
377,174,0.12,0.16,0.6,0.799,2.0,2.5,0,0,0
378,175,0.16,0.24,0.6,0.799,2.0,2.5,0,0,0
379,176,0.24,0.32,0.6,0.799,2.0,2.5,0,0,0
380,177,0.32,0.4,0.6,0.799,2.0,2.5,0,0,0
381,178,0.4,0.6,0.6,0.799,2.0,2.5,0,0,0
382,179,0.6,0.799,0.6,0.799,2.0,2.5,0,0,0
409,180,0.0,0.02,0.0,0.04,2.5,3.0,5.27312867565e-39,1.32486484545e-39,1.56997809988e-39
410,181,0.02,0.04,0.0,0.04,2.5,3.0,1.44299728712e-39,6.3861214477e-40,8.52725011007e-40
411,182,0.04,0.08,0.0,0.04,2.5,3.0,5.63923300365e-40,3.46060200008e-40,3.76018068122e-40
412,183,0.08,0.12,0.0,0.04,2.5,3.0,5.29507325711e-40,3.85396266127e-40,4.16249857307e-40
413,184,0.12,0.16,0.0,0.04,2.5,3.0,7.83748498513e-40,4.76164706219e-40,5.57335845347e-40
414,185,0.16,0.24,0.0,0.04,2.5,3.0,4.96355518386e-40,2.90102359861e-40,3.04663008217e-40
415,186,0.24,0.32,0.0,0.04,2.5,3.0,9.48251476417e-41,1.1132109307e-40,1.21395793781e-40
416,187,0.32,0.4,0.0,0.04,2.5,3.0,4.14645675643e-42,1.06183622543e-41,1.12522475785e-41
417,188,0.4,0.6,0.0,0.04,2.5,3.0,1.56086013711e-43,8.01115377421e-43,8.1153890884e-43
418,189,0.6,0.799,0.0,0.04,2.5,3.0,2.56863597102e-41,4.18864430881e-41,4.34175571018e-41
421,190,0.0,0.02,0.04,0.08,2.5,3.0,4.33004629458e-38,3.86562495398e-39,6.76111294451e-39
422,191,0.02,0.04,0.04,0.08,2.5,3.0,3.49863506807e-38,3.33712592057e-39,6.10689158557e-39
423,192,0.04,0.08,0.04,0.08,2.5,3.0,1.68718032307e-38,1.72917012567e-39,3.09902324426e-39
424,193,0.08,0.12,0.04,0.08,2.5,3.0,8.52084495539e-39,1.22995365987e-39,1.9838338693e-39
425,194,0.12,0.16,0.04,0.08,2.5,3.0,6.33237683306e-39,1.12367749361e-39,1.62599737945e-39
426,195,0.16,0.24,0.04,0.08,2.5,3.0,4.74725595997e-39,8.77169307911e-40,1.15086237233e-39
427,196,0.24,0.32,0.04,0.08,2.5,3.0,2.91471907631e-39,7.43020316521e-40,8.76855895936e-40
428,197,0.32,0.4,0.04,0.08,2.5,3.0,1.31416748826e-39,4.98587018343e-40,5.49859110039e-40
429,198,0.4,0.6,0.04,0.08,2.5,3.0,3.79860934331e-40,2.26806869038e-40,2.61205869669e-40
430,199,0.6,0.799,0.04,0.08,2.5,3.0,2.67928085646e-40,2.05522993398e-40,2.2483038483e-40
433,200,0.0,0.02,0.08,0.12,2.5,3.0,2.42722565037e-38,3.16988004331e-39,4.49032717853e-39
434,201,0.02,0.04,0.08,0.12,2.5,3.0,2.10933882882e-38,2.49162884998e-39,3.87723257212e-39
435,202,0.04,0.08,0.08,0.12,2.5,3.0,2.46645178788e-38,2.1879869671e-39,4.25586209347e-39
436,203,0.08,0.12,0.08,0.12,2.5,3.0,1.69790974964e-38,1.70932526516e-39,3.45859514813e-39
437,204,0.12,0.16,0.08,0.12,2.5,3.0,1.09602788127e-38,1.36434461803e-39,2.18110476541e-39
438,205,0.16,0.24,0.08,0.12,2.5,3.0,7.39436423425e-39,1.06749007722e-39,1.5644191146e-39
439,206,0.24,0.32,0.08,0.12,2.5,3.0,5.78659767446e-39,9.82768575218e-40,1.39311903703e-39
440,207,0.32,0.4,0.08,0.12,2.5,3.0,3.29006553426e-39,8.52677449214e-40,1.12217243097e-39
441,208,0.4,0.6,0.08,0.12,2.5,3.0,2.35476637086e-40,1.91569499763e-40,2.17153304295e-40
442,209,0.6,0.799,0.08,0.12,2.5,3.0,1.62495905098e-42,5.99221930727e-42,6.16285496733e-42
445,210,0.0,0.02,0.12,0.16,2.5,3.0,1.99085375672e-38,3.17732609445e-39,4.16273344493e-39
446,211,0.02,0.04,0.12,0.16,2.5,3.0,1.4672154192e-38,2.21435345443e-39,3.00484477395e-39
447,212,0.04,0.08,0.12,0.16,2.5,3.0,2.00204136275e-38,1.99704005299e-39,3.27682795293e-39
448,213,0.08,0.12,0.12,0.16,2.5,3.0,1.53228562353e-38,1.51639657598e-39,2.9065554684e-39
449,214,0.12,0.16,0.12,0.16,2.5,3.0,1.36943003917e-38,1.40534872135e-39,2.59395726928e-39
450,215,0.16,0.24,0.12,0.16,2.5,3.0,9.80874290679e-39,1.20594538848e-39,1.92387084605e-39
451,216,0.24,0.32,0.12,0.16,2.5,3.0,5.87783486398e-39,9.71771833715e-40,1.43416602445e-39
452,217,0.32,0.4,0.12,0.16,2.5,3.0,2.49890890004e-39,7.65695202472e-40,9.47543159057e-40
453,218,0.4,0.6,0.12,0.16,2.5,3.0,4.90642638544e-40,2.76908326988e-40,3.17033132138e-40
454,219,0.6,0.799,0.12,0.16,2.5,3.0,1.35983704812e-41,3.23985386324e-41,3.41262954091e-41
457,220,0.0,0.02,0.16,0.24,2.5,3.0,7.97319389766e-39,1.44034933192e-39,1.76302977893e-39
458,221,0.02,0.04,0.16,0.24,2.5,3.0,6.17193534193e-39,1.02298891187e-39,1.45211752348e-39
459,222,0.04,0.08,0.16,0.24,2.5,3.0,1.14645403804e-38,1.16484596278e-39,1.82377935608e-39
460,223,0.08,0.12,0.16,0.24,2.5,3.0,1.32821828878e-38,1.15500206874e-39,1.97545740553e-39
461,224,0.12,0.16,0.16,0.24,2.5,3.0,1.22661035593e-38,1.12172179896e-39,2.01115766085e-39
462,225,0.16,0.24,0.16,0.24,2.5,3.0,9.29551388313e-39,7.99470623587e-40,1.48780911176e-39
463,226,0.24,0.32,0.16,0.24,2.5,3.0,7.44935124352e-39,8.3935964442e-40,1.28090564811e-39
464,227,0.32,0.4,0.16,0.24,2.5,3.0,3.77841476299e-39,6.38513644162e-40,8.51383856448e-40
465,228,0.4,0.6,0.16,0.24,2.5,3.0,1.31549485782e-39,3.38383619062e-40,4.18189559129e-40
466,229,0.6,0.799,0.16,0.24,2.5,3.0,1.88236451638e-40,1.32373328248e-40,1.54753703275e-40
469,230,0.0,0.02,0.24,0.32,2.5,3.0,4.17923358068e-39,1.11182404321e-39,1.28478005413e-39
470,231,0.02,0.04,0.24,0.32,2.5,3.0,3.0183850611e-39,7.68332876181e-40,9.01846023002e-40
471,232,0.04,0.08,0.24,0.32,2.5,3.0,2.54224522563e-39,4.90984357907e-40,6.2887530316e-40
472,233,0.08,0.12,0.24,0.32,2.5,3.0,4.07868572576e-39,5.94745075346e-40,8.32807163232e-40
473,234,0.12,0.16,0.24,0.32,2.5,3.0,6.71484106928e-39,8.31273996699e-40,1.22975559366e-39
474,235,0.16,0.24,0.24,0.32,2.5,3.0,8.27819746262e-39,8.03460369145e-40,1.22844576344e-39
475,236,0.24,0.32,0.24,0.32,2.5,3.0,6.49768586731e-39,7.39532549162e-40,1.13270342505e-39
476,237,0.32,0.4,0.24,0.32,2.5,3.0,5.19328496306e-39,8.07535657901e-40,1.0528331378e-39
477,238,0.4,0.6,0.24,0.32,2.5,3.0,1.35222231144e-39,3.4723901559e-40,4.25759743278e-40
478,239,0.6,0.799,0.24,0.32,2.5,3.0,1.29632067407e-40,1.11898045162e-40,1.3266188366e-40
481,240,0.0,0.02,0.32,0.4,2.5,3.0,1.54316406708e-39,5.72793518381e-40,8.88699520854e-40
482,241,0.02,0.04,0.32,0.4,2.5,3.0,1.42383212681e-39,7.0354998493e-40,7.91199118995e-40
483,242,0.04,0.08,0.32,0.4,2.5,3.0,1.29633629555e-39,3.20026418407e-40,4.08056782678e-40
484,243,0.08,0.12,0.32,0.4,2.5,3.0,1.90074970784e-39,4.05483358631e-40,5.08543982622e-40
485,244,0.12,0.16,0.32,0.4,2.5,3.0,3.38148011804e-39,6.59989594564e-40,8.48965176518e-40
486,245,0.16,0.24,0.32,0.4,2.5,3.0,5.3411435113e-39,6.65864159049e-40,9.65555955207e-40
487,246,0.24,0.32,0.32,0.4,2.5,3.0,5.39516724173e-39,6.93020024601e-40,8.97957012199e-40
488,247,0.32,0.4,0.32,0.4,2.5,3.0,5.2771435745e-39,7.54069883264e-40,9.63432825709e-40
489,248,0.4,0.6,0.32,0.4,2.5,3.0,1.64171232306e-39,4.07333413073e-40,5.4746555356e-40
490,249,0.6,0.799,0.32,0.4,2.5,3.0,1.74841963431e-40,1.34693148107e-40,1.72742210075e-40
493,250,0.0,0.02,0.4,0.6,2.5,3.0,1.02590612828e-40,4.85875859273e-41,5.84812717045e-41
494,251,0.02,0.04,0.4,0.6,2.5,3.0,5.96693265106e-40,3.62531656524e-40,3.80443942439e-40
495,252,0.04,0.08,0.4,0.6,2.5,3.0,8.21383794129e-40,2.80389146657e-40,3.26921217679e-40
496,253,0.08,0.12,0.4,0.6,2.5,3.0,6.36789978238e-40,2.31844721619e-40,2.86543108092e-40
497,254,0.12,0.16,0.4,0.6,2.5,3.0,9.42486470489e-40,2.00332501293e-40,2.63496599041e-40
498,255,0.16,0.24,0.4,0.6,2.5,3.0,1.46349453367e-39,2.51221213993e-40,3.38922351309e-40
499,256,0.24,0.32,0.4,0.6,2.5,3.0,2.03562547349e-39,2.9499179584e-40,3.743495402e-40
500,257,0.32,0.4,0.4,0.6,2.5,3.0,2.29103922065e-39,3.56110924859e-40,4.3716414506e-40
501,258,0.4,0.6,0.4,0.6,2.5,3.0,1.63271457366e-39,3.21627831611e-40,4.05861042799e-40
502,259,0.6,0.799,0.4,0.6,2.5,3.0,1.76558351581e-40,1.32667365801e-40,1.67823781267e-40
505,260,0.0,0.02,0.6,0.799,2.5,3.0,2.29493931398e-41,5.97867906534e-41,6.15897702728e-41
506,261,0.02,0.04,0.6,0.799,2.5,3.0,7.52586925627e-42,2.97787289435e-41,2.99846763233e-41
507,262,0.04,0.08,0.6,0.799,2.5,3.0,8.17122019246e-41,8.60945842685e-41,1.22901081746e-40
508,263,0.08,0.12,0.6,0.799,2.5,3.0,9.22372741148e-42,1.41017562872e-41,1.63423437669e-41
509,264,0.12,0.16,0.6,0.799,2.5,3.0,4.5899258561e-41,2.98299284216e-41,3.66943889003e-41
510,265,0.16,0.24,0.6,0.799,2.5,3.0,3.4199079485e-41,1.71356915775e-41,2.14980362728e-41
511,266,0.24,0.32,0.6,0.799,2.5,3.0,1.43354315351e-40,6.17798853275e-41,8.16038232782e-41
512,267,0.32,0.4,0.6,0.799,2.5,3.0,4.49308980885e-40,2.20555191618e-40,2.35899942843e-40
513,268,0.4,0.6,0.6,0.799,2.5,3.0,6.18701920933e-40,1.80485089019e-40,2.01758223878e-40
514,269,0.6,0.799,0.6,0.799,2.5,3.0,3.34522988394e-40,1.59258040618e-40,1.75101554105e-40
541,270,0.0,0.02,0.0,0.04,3.0,3.5,6.28138473904e-39,1.48950474119e-39,1.63664542177e-39
542,271,0.02,0.04,0.0,0.04,3.0,3.5,1.87302604329e-39,8.4578513616e-40,9.70395528212e-40
543,272,0.04,0.08,0.0,0.04,3.0,3.5,1.22020540895e-40,1.02493403856e-40,1.07824356662e-40
544,273,0.08,0.12,0.0,0.04,3.0,3.5,2.64465673428e-40,1.82772718958e-40,1.99543064586e-40
545,274,0.12,0.16,0.0,0.04,3.0,3.5,4.66828571215e-40,3.44763206034e-40,3.77260449383e-40
546,275,0.16,0.24,0.0,0.04,3.0,3.5,7.57371137482e-40,3.31417948067e-40,3.6422286358e-40
547,276,0.24,0.32,0.0,0.04,3.0,3.5,2.56862835898e-40,1.82710122097e-40,2.0565763949e-40
548,277,0.32,0.4,0.0,0.04,3.0,3.5,1.18428483668e-41,2.26983163452e-41,2.8195032105e-41
549,278,0.4,0.6,0.0,0.04,3.0,3.5,6.22479133635e-41,7.22403010411e-41,7.89946330222e-41
550,279,0.6,0.799,0.0,0.04,3.0,3.5,1.19175597686e-40,9.70685670322e-41,1.00893130111e-40
553,280,0.0,0.02,0.04,0.08,3.0,3.5,3.85381765075e-38,3.71577295095e-39,5.80340099212e-39
554,281,0.02,0.04,0.04,0.08,3.0,3.5,3.37473840102e-38,3.39217190389e-39,5.2173129488e-39
555,282,0.04,0.08,0.04,0.08,3.0,3.5,1.78403868471e-38,1.8073019546e-39,3.04162474688e-39
556,283,0.08,0.12,0.04,0.08,3.0,3.5,1.02868245431e-38,1.3039518871e-39,2.06620212982e-39
557,284,0.12,0.16,0.04,0.08,3.0,3.5,8.02319204812e-39,1.30450677549e-39,1.73729078509e-39
558,285,0.16,0.24,0.04,0.08,3.0,3.5,4.20041435643e-39,7.37254327959e-40,9.7399391064e-40
559,286,0.24,0.32,0.04,0.08,3.0,3.5,2.20706970379e-39,5.92033753522e-40,6.91642741497e-40
560,287,0.32,0.4,0.04,0.08,3.0,3.5,5.26355126473e-40,2.65817814975e-40,3.41707116108e-40
561,288,0.4,0.6,0.04,0.08,3.0,3.5,4.28004902489e-41,4.33986387782e-41,5.73999343121e-41
562,289,0.6,0.799,0.04,0.08,3.0,3.5,5.64419296125e-41,6.46505607991e-41,7.40832417395e-41
565,290,0.0,0.02,0.08,0.12,3.0,3.5,2.35373502726e-38,3.0595352543e-39,4.29167194284e-39
566,291,0.02,0.04,0.08,0.12,3.0,3.5,2.55102384113e-38,2.79518392265e-39,4.47546745592e-39
567,292,0.04,0.08,0.08,0.12,3.0,3.5,2.96883956597e-38,2.30930632488e-39,4.02650749027e-39
568,293,0.08,0.12,0.08,0.12,3.0,3.5,1.66058427393e-38,1.50479394813e-39,2.88729913554e-39
569,294,0.12,0.16,0.08,0.12,3.0,3.5,8.57092037012e-39,1.08345043881e-39,1.59120291077e-39
570,295,0.16,0.24,0.08,0.12,3.0,3.5,6.38762778588e-39,8.53461550421e-40,1.12393050111e-39
571,296,0.24,0.32,0.08,0.12,3.0,3.5,4.83895982495e-39,9.12807103148e-40,1.1438976045e-39
572,297,0.32,0.4,0.08,0.12,3.0,3.5,1.96413985501e-39,7.30550636185e-40,8.72931863549e-40
573,298,0.4,0.6,0.08,0.12,3.0,3.5,7.93328325489e-41,7.85034554852e-41,9.64977716228e-41
574,299,0.6,0.799,0.08,0.12,3.0,3.5,5.39844443684e-43,1.82710029309e-42,1.90231690014e-42
577,300,0.0,0.02,0.12,0.16,3.0,3.5,1.77632907391e-38,2.79763580095e-39,3.54010709261e-39
578,301,0.02,0.04,0.12,0.16,3.0,3.5,1.68542052485e-38,2.20299030373e-39,3.19278187217e-39
579,302,0.04,0.08,0.12,0.16,3.0,3.5,1.93014002662e-38,1.71124003944e-39,2.80071469982e-39
580,303,0.08,0.12,0.12,0.16,3.0,3.5,1.99657300013e-38,1.64045260552e-39,2.71229845812e-39
581,304,0.12,0.16,0.12,0.16,3.0,3.5,1.37078789576e-38,1.32965866135e-39,2.10035931091e-39
582,305,0.16,0.24,0.12,0.16,3.0,3.5,7.78597931794e-39,8.43821327183e-40,1.37325930946e-39
583,306,0.24,0.32,0.12,0.16,3.0,3.5,4.37886618461e-39,6.59660004092e-40,8.98827623764e-40
584,307,0.32,0.4,0.12,0.16,3.0,3.5,2.33614901181e-39,6.54889006482e-40,8.01225691786e-40
585,308,0.4,0.6,0.12,0.16,3.0,3.5,2.20099689667e-40,1.28973258021e-40,1.69125754648e-40
586,309,0.6,0.799,0.12,0.16,3.0,3.5,1.37244626525e-42,4.00984389786e-42,4.20007007543e-42
589,310,0.0,0.02,0.16,0.24,3.0,3.5,7.03518181572e-39,1.22888093606e-39,1.64097905053e-39
590,311,0.02,0.04,0.16,0.24,3.0,3.5,6.39979820395e-39,8.67539651621e-40,1.37026638024e-39
591,312,0.04,0.08,0.16,0.24,3.0,3.5,9.55513897572e-39,9.26274105048e-40,1.66791765114e-39
592,313,0.08,0.12,0.16,0.24,3.0,3.5,1.32862283895e-38,9.97512297967e-40,1.91533136872e-39
593,314,0.12,0.16,0.16,0.24,3.0,3.5,1.36425922396e-38,1.10468568243e-39,1.95689057888e-39
594,315,0.16,0.24,0.16,0.24,3.0,3.5,8.68154577306e-39,7.24825433598e-40,1.4017768668e-39
595,316,0.24,0.32,0.16,0.24,3.0,3.5,5.98752470149e-39,6.7945574956e-40,1.15902610018e-39
596,317,0.32,0.4,0.16,0.24,3.0,3.5,3.15450475174e-39,5.11575302905e-40,6.81017878267e-40
597,318,0.4,0.6,0.16,0.24,3.0,3.5,8.8360608178e-40,2.58862624752e-40,3.54026347522e-40
598,319,0.6,0.799,0.16,0.24,3.0,3.5,5.73076740443e-41,5.65359565919e-41,7.14199172918e-41
601,320,0.0,0.02,0.24,0.32,3.0,3.5,3.43064467738e-39,9.22914803002e-40,1.06130264893e-39
602,321,0.02,0.04,0.24,0.32,3.0,3.5,2.23477876313e-39,4.97218105648e-40,5.77273343557e-40
603,322,0.04,0.08,0.24,0.32,3.0,3.5,2.5575498563e-39,4.11403345876e-40,6.05196962384e-40
604,323,0.08,0.12,0.24,0.32,3.0,3.5,4.67646068271e-39,5.87740332349e-40,8.89995649726e-40
605,324,0.12,0.16,0.24,0.32,3.0,3.5,7.50536010365e-39,7.70624552817e-40,1.28936948622e-39
606,325,0.16,0.24,0.24,0.32,3.0,3.5,7.20922348038e-39,6.37811457821e-40,9.96609484905e-40
607,326,0.24,0.32,0.24,0.32,3.0,3.5,5.82279667464e-39,5.82972488751e-40,8.95460774755e-40
608,327,0.32,0.4,0.24,0.32,3.0,3.5,4.36626714166e-39,5.90232466392e-40,8.32341031552e-40
609,328,0.4,0.6,0.24,0.32,3.0,3.5,1.22106064945e-39,3.08247182147e-40,4.27432370398e-40
610,329,0.6,0.799,0.24,0.32,3.0,3.5,1.00051617001e-40,8.87498371263e-41,1.13636828998e-40
613,330,0.0,0.02,0.32,0.4,3.0,3.5,9.19670477365e-40,4.25293467143e-40,4.60251097105e-40
614,331,0.02,0.04,0.32,0.4,3.0,3.5,9.35220217773e-40,3.66379520773e-40,4.01234156336e-40
615,332,0.04,0.08,0.32,0.4,3.0,3.5,9.05182530804e-40,2.11389364419e-40,2.74294484388e-40
616,333,0.08,0.12,0.32,0.4,3.0,3.5,1.77722007427e-39,3.28564757002e-40,4.49876570846e-40
617,334,0.12,0.16,0.32,0.4,3.0,3.5,2.90706220544e-39,4.5266823618e-40,7.12094591593e-40
618,335,0.16,0.24,0.32,0.4,3.0,3.5,4.11897054777e-39,4.39807495606e-40,6.93347374288e-40
619,336,0.24,0.32,0.32,0.4,3.0,3.5,4.30450221323e-39,4.57570553841e-40,6.57476931904e-40
620,337,0.32,0.4,0.32,0.4,3.0,3.5,3.92001230993e-39,4.9470680475e-40,6.63925904605e-40
621,338,0.4,0.6,0.32,0.4,3.0,3.5,1.89274749423e-39,3.3213313613e-40,4.87094204384e-40
622,339,0.6,0.799,0.32,0.4,3.0,3.5,2.03770489006e-40,1.35297321661e-40,1.75535681963e-40
625,340,0.0,0.02,0.4,0.6,3.0,3.5,4.99357724495e-40,2.50553431905e-40,2.76297291884e-40
626,341,0.02,0.04,0.4,0.6,3.0,3.5,1.53158834463e-40,7.23349945996e-41,1.03601826126e-40
627,342,0.04,0.08,0.4,0.6,3.0,3.5,5.19128256382e-40,1.46094911908e-40,1.96348352206e-40
628,343,0.08,0.12,0.4,0.6,3.0,3.5,6.08615845269e-40,1.31046129019e-40,2.58912094722e-40
629,344,0.12,0.16,0.4,0.6,3.0,3.5,7.44409779872e-40,1.46600503972e-40,2.75765741591e-40
630,345,0.16,0.24,0.4,0.6,3.0,3.5,1.2979937708e-39,1.93144348761e-40,3.1869136331e-40
631,346,0.24,0.32,0.4,0.6,3.0,3.5,1.97214356108e-39,2.28047260749e-40,3.54709439111e-40
632,347,0.32,0.4,0.4,0.6,3.0,3.5,2.40770857131e-39,2.88956833861e-40,3.77487976833e-40
633,348,0.4,0.6,0.4,0.6,3.0,3.5,1.39695429952e-39,2.01855648282e-40,2.98765810351e-40
634,349,0.6,0.799,0.4,0.6,3.0,3.5,3.37364612595e-40,1.13500733878e-40,1.70394785207e-40
637,350,0.0,0.02,0.6,0.799,3.0,3.5,2.76227962245e-40,2.81703329388e-40,2.92879659459e-40
638,351,0.02,0.04,0.6,0.799,3.0,3.5,1.05335913731e-40,6.47262123728e-41,1.31379002917e-40
639,352,0.04,0.08,0.6,0.799,3.0,3.5,3.86335196482e-41,3.27880687985e-41,3.54506579688e-41
640,353,0.08,0.12,0.6,0.799,3.0,3.5,7.64748750356e-41,4.37085566144e-41,5.3416407582e-41
641,354,0.12,0.16,0.6,0.799,3.0,3.5,9.31091241483e-41,6.18572173332e-41,6.87249007424e-41
642,355,0.16,0.24,0.6,0.799,3.0,3.5,1.54048316221e-40,5.93878100125e-41,9.3510856984e-41
643,356,0.24,0.32,0.6,0.799,3.0,3.5,2.45051460036e-40,7.22385294003e-41,1.07648429135e-40
644,357,0.32,0.4,0.6,0.799,3.0,3.5,5.56237374257e-40,1.45754016432e-40,2.03043465928e-40
645,358,0.4,0.6,0.6,0.799,3.0,3.5,9.82512479218e-40,1.73141386942e-40,2.24929370044e-40
646,359,0.6,0.799,0.6,0.799,3.0,3.5,4.80446494512e-40,1.87434988568e-40,2.65345498669e-40
673,360,0.0,0.02,0.0,0.04,3.5,4.5,1.9599011459e-39,5.95701051197e-40,6.37125529417e-40
674,361,0.02,0.04,0.0,0.04,3.5,4.5,1.17605350279e-39,4.74601836793e-40,5.08393900334e-40
675,362,0.04,0.08,0.0,0.04,3.5,4.5,2.10350090248e-40,1.16059593691e-40,1.27097976803e-40
676,363,0.08,0.12,0.0,0.04,3.5,4.5,3.39804084368e-40,2.04453915864e-40,2.32797268292e-40
677,364,0.12,0.16,0.0,0.04,3.5,4.5,3.82833704509e-40,1.83955694134e-40,2.07404850894e-40
678,365,0.16,0.24,0.0,0.04,3.5,4.5,4.29488898433e-40,1.80460055506e-40,1.95741079786e-40
679,366,0.24,0.32,0.0,0.04,3.5,4.5,1.61961451769e-40,1.10264994697e-40,1.17969067248e-40
680,367,0.32,0.4,0.0,0.04,3.5,4.5,2.34997708276e-41,3.45799440253e-41,3.61573895142e-41
681,368,0.4,0.6,0.0,0.04,3.5,4.5,6.7941778744e-42,1.00229232499e-41,1.05993845191e-41
682,369,0.6,0.799,0.0,0.04,3.5,4.5,1.10232880806e-40,7.36917105276e-41,8.81492804099e-41
685,370,0.0,0.02,0.04,0.08,3.5,4.5,1.8742692416e-38,1.76711552163e-39,2.78621513354e-39
686,371,0.02,0.04,0.04,0.08,3.5,4.5,1.773368849e-38,1.73759838352e-39,2.65596855304e-39
687,372,0.04,0.08,0.04,0.08,3.5,4.5,1.10256099474e-38,9.8639688599e-40,1.63896088167e-39
688,373,0.08,0.12,0.04,0.08,3.5,4.5,6.12723334376e-39,7.32473696623e-40,1.08448217444e-39
689,374,0.12,0.16,0.04,0.08,3.5,4.5,3.34581007018e-39,5.41311225672e-40,7.98285219602e-40
690,375,0.16,0.24,0.04,0.08,3.5,4.5,2.08107690158e-39,3.84831463969e-40,5.79862925837e-40
691,376,0.24,0.32,0.04,0.08,3.5,4.5,1.44567380689e-39,3.42167647514e-40,4.56334376742e-40
692,377,0.32,0.4,0.04,0.08,3.5,4.5,6.02097614396e-40,1.9632166136e-40,2.3310030067e-40
693,378,0.4,0.6,0.04,0.08,3.5,4.5,8.96168977791e-41,5.9427582121e-41,7.37923238016e-41
694,379,0.6,0.799,0.04,0.08,3.5,4.5,3.30986103456e-41,3.59038189675e-41,4.06986243511e-41
697,380,0.0,0.02,0.08,0.12,3.5,4.5,1.53030814017e-38,1.72762886914e-39,2.57450364214e-39
698,381,0.02,0.04,0.08,0.12,3.5,4.5,1.608510643e-38,1.62545167983e-39,2.62675953807e-39
699,382,0.04,0.08,0.08,0.12,3.5,4.5,1.49365413681e-38,1.10633550712e-39,2.00024645786e-39
700,383,0.08,0.12,0.08,0.12,3.5,4.5,8.92285960531e-39,8.27540598224e-40,1.36725829512e-39
701,384,0.12,0.16,0.08,0.12,3.5,4.5,4.87109156327e-39,4.88087035514e-40,8.03311922802e-40
702,385,0.16,0.24,0.08,0.12,3.5,4.5,3.29297120043e-39,4.46229599118e-40,7.25468798637e-40
703,386,0.24,0.32,0.08,0.12,3.5,4.5,1.65331192217e-39,3.32752275996e-40,4.88222878526e-40
704,387,0.32,0.4,0.08,0.12,3.5,4.5,1.06984410919e-39,2.87282733837e-40,3.78213008084e-40
705,388,0.4,0.6,0.08,0.12,3.5,4.5,1.22833856435e-40,6.63258614249e-41,8.90948837695e-41
706,389,0.6,0.799,0.08,0.12,3.5,4.5,9.635027988e-43,2.46223242859e-42,2.98013651831e-42
709,390,0.0,0.02,0.12,0.16,3.5,4.5,5.5741855103e-39,9.87118740743e-40,1.40565598213e-39
710,391,0.02,0.04,0.12,0.16,3.5,4.5,7.17269676281e-39,1.02654554614e-39,1.57151531341e-39
711,392,0.04,0.08,0.12,0.16,3.5,4.5,1.0247664059e-38,9.07460802804e-40,1.53058863441e-39
712,393,0.08,0.12,0.12,0.16,3.5,4.5,8.95950983045e-39,7.19216995139e-40,1.22797505386e-39
713,394,0.12,0.16,0.12,0.16,3.5,4.5,6.50114567037e-39,6.21263012771e-40,1.06293973868e-39
714,395,0.16,0.24,0.12,0.16,3.5,4.5,4.50422224195e-39,4.72371667394e-40,8.9602346516e-40
715,396,0.24,0.32,0.12,0.16,3.5,4.5,2.42665464395e-39,3.58202615541e-40,5.7871306055e-40
716,397,0.32,0.4,0.12,0.16,3.5,4.5,1.71101338328e-39,3.56967671811e-40,4.7618498613e-40
717,398,0.4,0.6,0.12,0.16,3.5,4.5,4.33739779361e-40,1.50592829837e-40,1.97952985902e-40
718,399,0.6,0.799,0.12,0.16,3.5,4.5,1.33174155439e-41,2.12442405849e-41,2.44992925383e-41
721,400,0.0,0.02,0.16,0.24,3.5,4.5,3.51446265134e-39,5.84505859391e-40,8.0984396251e-40
722,401,0.02,0.04,0.16,0.24,3.5,4.5,3.22691261039e-39,4.3545656505e-40,7.5964897296e-40
723,402,0.04,0.08,0.16,0.24,3.5,4.5,4.69207914269e-39,4.32622382271e-40,8.86660821002e-40
724,403,0.08,0.12,0.16,0.24,3.5,4.5,7.14327515736e-39,5.16610756094e-40,1.12987734208e-39
725,404,0.12,0.16,0.16,0.24,3.5,4.5,6.92449490405e-39,5.27027314723e-40,1.00032923068e-39
726,405,0.16,0.24,0.16,0.24,3.5,4.5,5.3964976056e-39,3.86949008093e-40,7.24837240583e-40
727,406,0.24,0.32,0.16,0.24,3.5,4.5,3.48141730229e-39,3.27359302158e-40,6.10515861972e-40
728,407,0.32,0.4,0.16,0.24,3.5,4.5,1.68998646467e-39,2.64036834118e-40,3.91718910875e-40
729,408,0.4,0.6,0.16,0.24,3.5,4.5,3.80563246641e-40,9.98093088936e-41,1.50950711151e-40
730,409,0.6,0.799,0.16,0.24,3.5,4.5,1.44269386344e-40,7.03319920472e-41,8.6235211984e-41
733,410,0.0,0.02,0.24,0.32,3.5,4.5,1.30463273512e-39,3.4007775824e-40,4.19021609486e-40
734,411,0.02,0.04,0.24,0.32,3.5,4.5,7.203787649e-40,1.44666773146e-40,1.97687722621e-40
735,412,0.04,0.08,0.24,0.32,3.5,4.5,1.16955582023e-39,1.95865542021e-40,3.24308716774e-40
736,413,0.08,0.12,0.24,0.32,3.5,4.5,2.46677097474e-39,2.84344759765e-40,6.01493301324e-40
737,414,0.12,0.16,0.24,0.32,3.5,4.5,3.51429357653e-39,3.45607180569e-40,8.27841823989e-40
738,415,0.16,0.24,0.24,0.32,3.5,4.5,4.15228510883e-39,3.27186836626e-40,7.2822960903e-40
739,416,0.24,0.32,0.24,0.32,3.5,4.5,3.66875407345e-39,3.0802426789e-40,5.49970933784e-40
740,417,0.32,0.4,0.24,0.32,3.5,4.5,1.81538916003e-39,2.43763214143e-40,4.2609679494e-40
741,418,0.4,0.6,0.24,0.32,3.5,4.5,3.07109437494e-40,8.37263383919e-41,1.28112653782e-40
742,419,0.6,0.799,0.24,0.32,3.5,4.5,4.86352338912e-41,3.28256752847e-41,4.31519373869e-41
745,420,0.0,0.02,0.32,0.4,3.5,4.5,8.6242340067e-40,2.89631447136e-40,3.34427084375e-40
746,421,0.02,0.04,0.32,0.4,3.5,4.5,4.29583822787e-40,1.5528606346e-40,2.03820481211e-40
747,422,0.04,0.08,0.32,0.4,3.5,4.5,5.37489511086e-40,9.98703104696e-41,1.80604454718e-40
748,423,0.08,0.12,0.32,0.4,3.5,4.5,6.00045611995e-40,9.87289735982e-41,2.03943201361e-40
749,424,0.12,0.16,0.32,0.4,3.5,4.5,1.25429625302e-39,1.81891343232e-40,3.31789460306e-40
750,425,0.16,0.24,0.32,0.4,3.5,4.5,1.92406713337e-39,1.96790205964e-40,3.97239627708e-40
751,426,0.24,0.32,0.32,0.4,3.5,4.5,2.54333279378e-39,2.45707326745e-40,4.13310210224e-40
752,427,0.32,0.4,0.32,0.4,3.5,4.5,1.67236060707e-39,2.09134354055e-40,3.42770562004e-40
753,428,0.4,0.6,0.32,0.4,3.5,4.5,7.37594390231e-40,1.38620485647e-40,2.03418776938e-40
754,429,0.6,0.799,0.32,0.4,3.5,4.5,5.90937869559e-41,3.77066954758e-41,5.10048599502e-41
757,430,0.0,0.02,0.4,0.6,3.5,4.5,2.39118161264e-40,9.26989385237e-41,1.28119200989e-40
758,431,0.02,0.04,0.4,0.6,3.5,4.5,9.53048318766e-41,3.78156399894e-41,4.81891187685e-41
759,432,0.04,0.08,0.4,0.6,3.5,4.5,1.48536624252e-40,4.13144215571e-41,5.75251466219e-41
760,433,0.08,0.12,0.4,0.6,3.5,4.5,2.33818939606e-40,4.72073275022e-41,8.28301711987e-41
761,434,0.12,0.16,0.4,0.6,3.5,4.5,2.75905230752e-40,5.06460467899e-41,8.00964003942e-41
762,435,0.16,0.24,0.4,0.6,3.5,4.5,5.00992552843e-40,6.73431274565e-41,1.36460765958e-40
763,436,0.24,0.32,0.4,0.6,3.5,4.5,9.4772007645e-40,1.03820015913e-40,1.94630593152e-40
764,437,0.32,0.4,0.4,0.6,3.5,4.5,1.26867498142e-39,1.22823467452e-40,1.96542913057e-40
765,438,0.4,0.6,0.4,0.6,3.5,4.5,1.00860478509e-39,1.14075167888e-40,1.79822780322e-40
766,439,0.6,0.799,0.4,0.6,3.5,4.5,1.50252941469e-40,6.25148510809e-41,1.00938359047e-40
769,440,0.0,0.02,0.6,0.799,3.5,4.5,1.41358563845e-40,7.48874861771e-41,8.60068483165e-41
770,441,0.02,0.04,0.6,0.799,3.5,4.5,9.59563712736e-41,5.36010704183e-41,6.36031272148e-41
771,442,0.04,0.08,0.6,0.799,3.5,4.5,7.73979319812e-41,4.119366175e-41,6.23700581766e-41
772,443,0.08,0.12,0.6,0.799,3.5,4.5,3.77909970147e-41,1.78292998808e-41,2.25966836802e-41
773,444,0.12,0.16,0.6,0.799,3.5,4.5,6.28009787249e-41,2.06681861516e-41,3.418379774e-41
774,445,0.16,0.24,0.6,0.799,3.5,4.5,6.84228758589e-41,1.71675967531e-41,4.0654713463e-41
775,446,0.24,0.32,0.6,0.799,3.5,4.5,1.23105414696e-40,4.24065122763e-41,7.28622743928e-41
776,447,0.32,0.4,0.6,0.799,3.5,4.5,3.41675907413e-40,6.74875706504e-41,1.23247364636e-40
777,448,0.4,0.6,0.6,0.799,3.5,4.5,6.15519071111e-40,8.78905841451e-41,1.44777073268e-40
778,449,0.6,0.799,0.6,0.799,3.5,4.5,1.85467577399e-40,7.72160955326e-41,1.16969806538e-40


==> anc/MINERvA_PRD_ME_TripleDiffQELike_ptpzsumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),Muon Pt Lower Bin Boundary (GeV/c),Muon Pt Upper Bin Boundary (GeV/c),Muon P|| Lower Bin Boundary (GeV/c),Muon P|| Upper Bin Boundary (GeV/c),cross section (cm^2/nucleon/(GeV^3 / c^2)),statistical uncertainty (cm^2/nucleon/(GeV^3 / c^2)),total uncertainty (cm^2/nucleon/(GeV^3 / c^2))
145,0,0.0,0.02,0.0,0.15,1.5,2.0,3.50479024059e-40,9.66292257767e-41,1.36663938353e-40
146,1,0.02,0.04,0.0,0.15,1.5,2.0,1.37916214082e-40,5.18643254019e-41,6.36912817964e-41
147,2,0.04,0.08,0.0,0.15,1.5,2.0,2.9587832396e-40,6.41904350622e-41,9.24580021604e-41
148,3,0.08,0.12,0.0,0.15,1.5,2.0,2.13186893294e-40,5.98544947307e-41,6.73688059119e-41
149,4,0.12,0.16,0.0,0.15,1.5,2.0,1.10284653769e-40,3.50839574871e-41,4.51325218835e-41
150,5,0.16,0.24,0.0,0.15,1.5,2.0,1.03362859593e-40,3.2935273568e-41,4.54697258547e-41
151,6,0.24,0.32,0.0,0.15,1.5,2.0,4.75715399355e-41,1.9892288131e-41,2.20960109121e-41
152,7,0.32,0.4,0.0,0.15,1.5,2.0,1.35313530188e-41,1.09139168883e-41,1.23858511691e-41
153,8,0.4,0.6,0.0,0.15,1.5,2.0,1.18494954098e-41,7.45326574343e-42,8.67999381857e-42
154,9,0.6,0.799,0.0,0.15,1.5,2.0,3.25904393945e-41,1.49821876328e-41,1.62409413077e-41
157,10,0.0,0.02,0.15,0.25,1.5,2.0,1.22214340033e-39,2.21746265931e-40,3.74856110735e-40
158,11,0.02,0.04,0.15,0.25,1.5,2.0,1.04497310722e-39,1.93510374302e-40,2.85538130214e-40
159,12,0.04,0.08,0.15,0.25,1.5,2.0,8.08019866537e-40,1.38410084821e-40,2.5672414992e-40
160,13,0.08,0.12,0.15,0.25,1.5,2.0,3.84004309863e-40,9.0507582246e-41,1.57354828572e-40
161,14,0.12,0.16,0.15,0.25,1.5,2.0,3.11402086999e-40,9.53784570795e-41,1.92367856028e-40
162,15,0.16,0.24,0.15,0.25,1.5,2.0,1.75635371822e-40,6.07041510463e-41,1.1225493064e-40
163,16,0.24,0.32,0.15,0.25,1.5,2.0,7.72236143214e-41,3.28040410887e-41,5.12572998961e-41
164,17,0.32,0.4,0.15,0.25,1.5,2.0,5.6772870934e-41,2.89945481607e-41,4.12164124602e-41
165,18,0.4,0.6,0.15,0.25,1.5,2.0,4.56949297408e-41,2.56190922233e-41,3.18989041083e-41
166,19,0.6,0.799,0.15,0.25,1.5,2.0,4.63168134722e-41,3.0397929286e-41,4.41091012514e-41
169,20,0.0,0.02,0.25,0.325,1.5,2.0,1.28529977927e-39,2.84490249531e-40,3.60359321132e-40
170,21,0.02,0.04,0.25,0.325,1.5,2.0,1.59237181199e-39,2.94464041827e-40,4.05543244252e-40
171,22,0.04,0.08,0.25,0.325,1.5,2.0,1.47834601019e-39,2.23288801261e-40,4.04125612245e-40
172,23,0.08,0.12,0.25,0.325,1.5,2.0,8.55008089012e-40,1.55478086435e-40,2.27304229705e-40
173,24,0.12,0.16,0.25,0.325,1.5,2.0,5.23191806904e-40,1.21960210227e-40,1.70894269075e-40
174,25,0.16,0.24,0.25,0.325,1.5,2.0,4.40583019385e-40,1.16789398329e-40,1.95888978363e-40
175,26,0.24,0.32,0.25,0.325,1.5,2.0,3.19553611732e-40,8.94526461668e-41,1.30051296551e-40
176,27,0.32,0.4,0.25,0.325,1.5,2.0,2.38186882722e-40,8.33565220582e-41,1.21381325132e-40
177,28,0.4,0.6,0.25,0.325,1.5,2.0,7.37319325205e-41,4.65899298882e-41,6.74493018329e-41
178,29,0.6,0.799,0.25,0.325,1.5,2.0,9.38119643524e-42,2.10430440432e-41,2.50068807752e-41
181,30,0.0,0.02,0.325,0.4,1.5,2.0,1.57562572182e-39,3.40472437837e-40,3.89239660637e-40
182,31,0.02,0.04,0.325,0.4,1.5,2.0,1.85214818961e-39,3.36229536435e-40,4.4857524759e-40
183,32,0.04,0.08,0.325,0.4,1.5,2.0,1.89637157099e-39,2.52362902084e-40,3.22814662391e-40
184,33,0.08,0.12,0.325,0.4,1.5,2.0,1.48569257516e-39,2.41233418414e-40,4.76117392983e-40
185,34,0.12,0.16,0.325,0.4,1.5,2.0,6.93498435413e-40,1.66539218451e-40,2.86267693385e-40
186,35,0.16,0.24,0.325,0.4,1.5,2.0,2.8385434268e-40,8.22580289775e-41,1.41487826403e-40
187,36,0.24,0.32,0.325,0.4,1.5,2.0,2.17042359986e-40,8.16390984576e-41,1.34477097772e-40
188,37,0.32,0.4,0.325,0.4,1.5,2.0,2.67644363697e-40,1.06325134172e-40,1.52913885941e-40
189,38,0.4,0.6,0.325,0.4,1.5,2.0,1.76491665792e-40,7.50703077412e-41,1.06901565712e-40
190,39,0.6,0.799,0.325,0.4,1.5,2.0,6.43671487155e-41,7.30660122902e-41,8.7748678159e-41
193,40,0.0,0.02,0.4,0.475,1.5,2.0,1.6577367227e-39,4.51150289376e-40,5.55808612796e-40
194,41,0.02,0.04,0.4,0.475,1.5,2.0,1.28962809516e-39,3.35813177744e-40,4.80971224667e-40
195,42,0.04,0.08,0.4,0.475,1.5,2.0,1.04529459108e-39,1.84282996545e-40,4.06266223762e-40
196,43,0.08,0.12,0.4,0.475,1.5,2.0,1.36239422158e-39,2.1210982565e-40,4.21490401043e-40
197,44,0.12,0.16,0.4,0.475,1.5,2.0,1.59152948042e-39,2.70810402075e-40,5.03431684437e-40
198,45,0.16,0.24,0.4,0.475,1.5,2.0,8.75238336758e-40,1.72421214446e-40,3.34459279261e-40
199,46,0.24,0.32,0.4,0.475,1.5,2.0,5.01842842586e-40,1.58588543499e-40,2.74771227109e-40
200,47,0.32,0.4,0.4,0.475,1.5,2.0,3.20443703234e-40,1.1783782737e-40,1.94643606572e-40
201,48,0.4,0.6,0.4,0.475,1.5,2.0,1.40637565172e-40,7.96826809547e-41,1.25740752666e-40
202,49,0.6,0.799,0.4,0.475,1.5,2.0,5.41909890994e-42,1.33977784429e-41,1.95347086716e-41
205,50,0.0,0.02,0.475,0.55,1.5,2.0,1.15559468369e-39,3.82035970691e-40,4.61031371995e-40
206,51,0.02,0.04,0.475,0.55,1.5,2.0,9.82508052296e-40,2.49258060503e-40,2.87644625965e-40
207,52,0.04,0.08,0.475,0.55,1.5,2.0,1.85555802251e-39,3.2973599848e-40,3.72340166727e-40
208,53,0.08,0.12,0.475,0.55,1.5,2.0,1.97316664836e-39,3.34814409878e-40,4.2690515186e-40
209,54,0.12,0.16,0.475,0.55,1.5,2.0,1.43402628236e-39,2.40300526223e-40,3.30233488681e-40
210,55,0.16,0.24,0.475,0.55,1.5,2.0,9.79582398366e-40,1.81983410793e-40,2.84663494301e-40
211,56,0.24,0.32,0.475,0.55,1.5,2.0,1.03649720894e-39,2.34682123573e-40,3.89526808983e-40
212,57,0.32,0.4,0.475,0.55,1.5,2.0,6.00440148568e-40,1.79785788783e-40,3.37667580203e-40
213,58,0.4,0.6,0.475,0.55,1.5,2.0,8.90213258469e-41,7.6836826109e-41,1.13348786335e-40
214,59,0.6,0.799,0.475,0.55,1.5,2.0,8.88022872893e-43,3.29451118635e-42,3.48194661413e-42
217,60,0.0,0.02,0.55,0.7,1.5,2.0,3.85355682306e-40,1.67556174497e-40,2.06740020382e-40
218,61,0.02,0.04,0.55,0.7,1.5,2.0,5.93918644011e-40,2.55626276354e-40,3.04106665973e-40
219,62,0.04,0.08,0.55,0.7,1.5,2.0,4.45824541318e-40,1.24660819989e-40,1.44721504972e-40
220,63,0.08,0.12,0.55,0.7,1.5,2.0,5.90539745941e-40,1.27904445217e-40,1.49626300326e-40
221,64,0.12,0.16,0.55,0.7,1.5,2.0,8.15949252024e-40,1.70360571397e-40,1.98409244008e-40
222,65,0.16,0.24,0.55,0.7,1.5,2.0,7.33123219695e-40,1.27233295999e-40,1.68390468834e-40
223,66,0.24,0.32,0.55,0.7,1.5,2.0,1.29551074926e-39,1.86066298089e-40,2.53327365779e-40
224,67,0.32,0.4,0.55,0.7,1.5,2.0,1.2654624436e-39,2.37526202538e-40,3.24666147298e-40
225,68,0.4,0.6,0.55,0.7,1.5,2.0,1.34046329023e-40,7.37835806029e-41,1.20708336189e-40
226,69,0.6,0.799,0.55,0.7,1.5,2.0,1.30999177288e-42,3.49161988624e-42,4.12275315043e-42
229,70,0.0,0.02,0.7,0.85,1.5,2.0,8.13999617163e-42,1.00017383828e-41,1.18881574875e-41
230,71,0.02,0.04,0.7,0.85,1.5,2.0,8.34924020239e-42,1.31091462785e-41,1.41467276148e-41
231,72,0.04,0.08,0.7,0.85,1.5,2.0,4.11765620239e-42,3.69718324917e-42,4.99696279508e-42
232,73,0.08,0.12,0.7,0.85,1.5,2.0,1.05659673385e-41,6.10118101146e-42,9.31893854945e-42
233,74,0.12,0.16,0.7,0.85,1.5,2.0,1.62689636001e-41,1.95417612179e-41,2.13489681932e-41
234,75,0.16,0.24,0.7,0.85,1.5,2.0,2.08119858538e-41,1.49928028196e-41,1.71065919553e-41
235,76,0.24,0.32,0.7,0.85,1.5,2.0,2.98594498526e-41,2.37236095353e-41,2.60962652398e-41
236,77,0.32,0.4,0.7,0.85,1.5,2.0,8.80953826391e-42,8.92361030599e-42,1.08162377282e-41
237,78,0.4,0.6,0.7,0.85,1.5,2.0,1.00657492466e-41,1.67766946714e-41,1.83592765974e-41
238,79,0.6,0.799,0.7,0.85,1.5,2.0,7.13072526392e-42,1.36390793695e-41,1.55056293949e-41
241,80,0.0,0.02,0.85,1.0,1.5,2.0,0,0,0
242,81,0.02,0.04,0.85,1.0,1.5,2.0,0,0,0
243,82,0.04,0.08,0.85,1.0,1.5,2.0,0,0,0
244,83,0.08,0.12,0.85,1.0,1.5,2.0,0,0,0
245,84,0.12,0.16,0.85,1.0,1.5,2.0,0,0,0
246,85,0.16,0.24,0.85,1.0,1.5,2.0,0,0,0
247,86,0.24,0.32,0.85,1.0,1.5,2.0,0,0,0
248,87,0.32,0.4,0.85,1.0,1.5,2.0,0,0,0
249,88,0.4,0.6,0.85,1.0,1.5,2.0,0,0,0
250,89,0.6,0.799,0.85,1.0,1.5,2.0,0,0,0
277,90,0.0,0.02,0.0,0.15,2.0,2.5,6.28817884525e-40,1.00860839861e-40,1.30092738667e-40
278,91,0.02,0.04,0.0,0.15,2.0,2.5,2.87086984037e-40,6.09184583528e-41,8.10410316084e-41
279,92,0.04,0.08,0.0,0.15,2.0,2.5,2.16016308722e-40,4.97621719611e-41,5.8550703699e-41
280,93,0.08,0.12,0.0,0.15,2.0,2.5,2.50553025193e-40,4.63759782809e-41,6.04842998911e-41
281,94,0.12,0.16,0.0,0.15,2.0,2.5,2.40008812469e-40,4.80414478105e-41,5.67399458386e-41
282,95,0.16,0.24,0.0,0.15,2.0,2.5,1.20018164897e-40,2.8729406003e-41,3.67073607302e-41
283,96,0.24,0.32,0.0,0.15,2.0,2.5,5.77577719867e-41,2.00393756625e-41,2.36158730256e-41
284,97,0.32,0.4,0.0,0.15,2.0,2.5,2.60813056551e-41,1.2794437452e-41,1.41695688802e-41
285,98,0.4,0.6,0.0,0.15,2.0,2.5,1.80003171599e-41,9.1143335883e-42,9.99051893257e-42
286,99,0.6,0.799,0.0,0.15,2.0,2.5,1.14596920309e-41,7.45599180598e-42,9.79805715733e-42
289,100,0.0,0.02,0.15,0.25,2.0,2.5,2.88389023949e-39,2.73848241116e-40,3.89885715733e-40
290,101,0.02,0.04,0.15,0.25,2.0,2.5,1.93388391674e-39,2.10341695082e-40,2.96764956883e-40
291,102,0.04,0.08,0.15,0.25,2.0,2.5,1.50611310615e-39,1.47036273631e-40,2.61651181478e-40
292,103,0.08,0.12,0.15,0.25,2.0,2.5,7.80507256591e-40,1.02020952152e-40,1.75852502082e-40
293,104,0.12,0.16,0.15,0.25,2.0,2.5,6.7293410915e-40,1.06515694996e-40,1.46278996374e-40
294,105,0.16,0.24,0.15,0.25,2.0,2.5,4.92629369499e-40,8.05927539797e-41,1.0770942328e-40
295,106,0.24,0.32,0.15,0.25,2.0,2.5,2.29324432348e-40,4.79324491958e-41,6.12872642074e-41
296,107,0.32,0.4,0.15,0.25,2.0,2.5,1.50512066218e-40,4.18555048191e-41,5.15542760134e-41
297,108,0.4,0.6,0.15,0.25,2.0,2.5,6.33796440806e-41,2.37855977132e-41,2.59975717668e-41
298,109,0.6,0.799,0.15,0.25,2.0,2.5,2.75037120727e-41,1.43567467642e-41,1.72235375727e-41
301,110,0.0,0.02,0.25,0.325,2.0,2.5,3.25334708363e-39,3.66890852181e-40,5.41895118084e-40
302,111,0.02,0.04,0.25,0.325,2.0,2.5,2.93954527538e-39,3.20585142485e-40,4.25447622991e-40
303,112,0.04,0.08,0.25,0.325,2.0,2.5,2.57745463267e-39,2.18969519067e-40,3.93387260787e-40
304,113,0.08,0.12,0.25,0.325,2.0,2.5,1.30508202572e-39,1.60429145277e-40,2.59227663533e-40
305,114,0.12,0.16,0.25,0.325,2.0,2.5,9.00896977784e-40,1.24720788614e-40,1.8929967054e-40
306,115,0.16,0.24,0.25,0.325,2.0,2.5,1.01891556092e-39,1.27637116073e-40,2.18315850068e-40
307,116,0.24,0.32,0.25,0.325,2.0,2.5,5.52874685016e-40,9.18986406927e-41,1.54115450694e-40
308,117,0.32,0.4,0.25,0.325,2.0,2.5,3.96944087734e-40,8.65524841004e-41,1.05782449695e-40
309,118,0.4,0.6,0.25,0.325,2.0,2.5,1.34701728515e-40,4.46342453667e-41,5.61911483476e-41
310,119,0.6,0.799,0.25,0.325,2.0,2.5,1.4634286398e-41,1.45460342355e-41,1.73590683371e-41
313,120,0.0,0.02,0.325,0.4,2.0,2.5,3.37488774946e-39,3.86261084788e-40,6.19357175421e-40
314,121,0.02,0.04,0.325,0.4,2.0,2.5,2.93131535474e-39,2.99808749129e-40,4.44365039499e-40
315,122,0.04,0.08,0.325,0.4,2.0,2.5,3.38033058143e-39,2.73913741973e-40,4.44970435766e-40
316,123,0.08,0.12,0.325,0.4,2.0,2.5,2.70392167419e-39,2.38287563164e-40,4.31289817968e-40
317,124,0.12,0.16,0.325,0.4,2.0,2.5,1.98625459636e-39,1.96516524789e-40,3.47861427239e-40
318,125,0.16,0.24,0.325,0.4,2.0,2.5,1.11923921495e-39,1.39582657987e-40,2.62632058751e-40
319,126,0.24,0.32,0.325,0.4,2.0,2.5,5.9031402704e-40,1.00434327314e-40,1.78385128651e-40
320,127,0.32,0.4,0.325,0.4,2.0,2.5,3.82193321606e-40,8.70125797872e-41,1.14939325079e-40
321,128,0.4,0.6,0.325,0.4,2.0,2.5,1.3747891894e-40,4.34767493173e-41,5.48388195712e-41
322,129,0.6,0.799,0.325,0.4,2.0,2.5,7.53142880019e-41,4.05750205951e-41,4.82845108141e-41
325,130,0.0,0.02,0.4,0.475,2.0,2.5,3.14066961537e-39,4.15174471463e-40,5.63282737636e-40
326,131,0.02,0.04,0.4,0.475,2.0,2.5,2.25741455558e-39,2.94501835508e-40,3.65810595502e-40
327,132,0.04,0.08,0.4,0.475,2.0,2.5,3.02395850108e-39,2.56377652733e-40,3.98251350287e-40
328,133,0.08,0.12,0.4,0.475,2.0,2.5,3.46353935714e-39,2.65739258713e-40,4.00406739165e-40
329,134,0.12,0.16,0.4,0.475,2.0,2.5,3.11876751776e-39,2.63730156998e-40,4.73449269891e-40
330,135,0.16,0.24,0.4,0.475,2.0,2.5,1.74998485481e-39,1.74516138996e-40,3.22928216443e-40
331,136,0.24,0.32,0.4,0.475,2.0,2.5,1.08538654993e-39,1.36661897141e-40,2.05805550592e-40
332,137,0.32,0.4,0.4,0.475,2.0,2.5,9.02264211601e-40,1.59812093008e-40,2.29842962129e-40
333,138,0.4,0.6,0.4,0.475,2.0,2.5,3.6580136645e-40,8.58194015917e-41,1.19796939793e-40
334,139,0.6,0.799,0.4,0.475,2.0,2.5,6.00097021555e-41,4.46820704465e-41,5.73428215105e-41
337,140,0.0,0.02,0.475,0.55,2.0,2.5,2.07282030975e-39,3.73158917745e-40,4.46707821612e-40
338,141,0.02,0.04,0.475,0.55,2.0,2.5,1.21348312792e-39,1.91591435772e-40,2.52997716197e-40
339,142,0.04,0.08,0.475,0.55,2.0,2.5,2.26332772713e-39,2.40195837501e-40,2.86645527751e-40
340,143,0.08,0.12,0.475,0.55,2.0,2.5,2.72022941128e-39,2.49322036615e-40,3.31224358844e-40
341,144,0.12,0.16,0.475,0.55,2.0,2.5,3.57476536563e-39,3.22827323611e-40,4.34954349486e-40
342,145,0.16,0.24,0.475,0.55,2.0,2.5,2.5171862615e-39,2.2909488764e-40,4.21281103545e-40
343,146,0.24,0.32,0.475,0.55,2.0,2.5,1.59828650095e-39,1.93329925353e-40,2.81975048058e-40
344,147,0.32,0.4,0.475,0.55,2.0,2.5,8.33451643914e-40,1.35260216426e-40,1.91728674179e-40
345,148,0.4,0.6,0.475,0.55,2.0,2.5,4.21773832839e-40,1.10012222602e-40,1.58352115031e-40
346,149,0.6,0.799,0.475,0.55,2.0,2.5,7.49686380812e-42,1.02394502513e-41,1.11781733443e-41
349,150,0.0,0.02,0.55,0.7,2.0,2.5,7.71945020927e-40,1.5550884369e-40,2.30698828599e-40
350,151,0.02,0.04,0.55,0.7,2.0,2.5,7.49988453652e-40,1.40116544371e-40,1.74736867829e-40
351,152,0.04,0.08,0.55,0.7,2.0,2.5,1.23747179219e-39,1.45551741788e-40,2.00991170608e-40
352,153,0.08,0.12,0.55,0.7,2.0,2.5,1.73156812066e-39,1.66065165099e-40,2.19286680608e-40
353,154,0.12,0.16,0.55,0.7,2.0,2.5,2.45317503635e-39,2.18886958661e-40,2.81077693633e-40
354,155,0.16,0.24,0.55,0.7,2.0,2.5,2.26229951641e-39,1.65393027208e-40,2.67598918693e-40
355,156,0.24,0.32,0.55,0.7,2.0,2.5,2.34953804258e-39,1.78609552186e-40,2.87917567087e-40
356,157,0.32,0.4,0.55,0.7,2.0,2.5,1.76432779329e-39,1.91634241348e-40,2.82850850655e-40
357,158,0.4,0.6,0.55,0.7,2.0,2.5,3.95769928837e-40,9.79170629544e-41,1.92799939126e-40
358,159,0.6,0.799,0.55,0.7,2.0,2.5,5.50078541229e-42,7.37641688528e-42,1.35290811486e-41
361,160,0.0,0.02,0.7,0.85,2.0,2.5,3.66267615971e-40,1.2650522909e-40,1.63326002771e-40
362,161,0.02,0.04,0.7,0.85,2.0,2.5,2.16983208363e-40,8.39551917481e-41,9.54097193678e-41
363,162,0.04,0.08,0.7,0.85,2.0,2.5,3.1776261262e-40,9.20421162471e-41,1.26470838075e-40
364,163,0.08,0.12,0.7,0.85,2.0,2.5,4.12706830427e-40,8.78154161291e-41,1.07197091929e-40
365,164,0.12,0.16,0.7,0.85,2.0,2.5,6.61871425386e-40,1.30491756211e-40,1.94591994592e-40
366,165,0.16,0.24,0.7,0.85,2.0,2.5,1.23580596586e-39,1.39636811056e-40,2.34612451411e-40
367,166,0.24,0.32,0.7,0.85,2.0,2.5,1.65291747019e-39,1.77964055857e-40,2.66759539064e-40
368,167,0.32,0.4,0.7,0.85,2.0,2.5,1.2449651576e-39,1.62243624365e-40,2.77193443637e-40
369,168,0.4,0.6,0.7,0.85,2.0,2.5,5.07936408993e-40,1.22809836713e-40,2.83219703617e-40
370,169,0.6,0.799,0.7,0.85,2.0,2.5,2.39398500203e-41,2.46599268179e-41,3.37914194311e-41
373,170,0.0,0.02,0.85,1.0,2.0,2.5,1.02413930724e-41,9.2241372921e-42,1.05961372389e-41
374,171,0.02,0.04,0.85,1.0,2.0,2.5,6.43336622514e-41,1.17924526976e-40,1.54931333902e-40
375,172,0.04,0.08,0.85,1.0,2.0,2.5,1.75547198174e-41,2.85555987955e-41,3.79814488814e-41
376,173,0.08,0.12,0.85,1.0,2.0,2.5,4.69343096567e-41,4.26259340774e-41,5.068396682e-41
377,174,0.12,0.16,0.85,1.0,2.0,2.5,4.14585928053e-41,1.90426632347e-41,3.67694971387e-41
378,175,0.16,0.24,0.85,1.0,2.0,2.5,2.77712061933e-41,1.20480605235e-41,1.71983803899e-41
379,176,0.24,0.32,0.85,1.0,2.0,2.5,1.56616645e-41,1.05751501286e-41,1.76402826695e-41
380,177,0.32,0.4,0.85,1.0,2.0,2.5,5.9234523519e-41,2.424146799e-41,3.70625576881e-41
381,178,0.4,0.6,0.85,1.0,2.0,2.5,6.59934417137e-41,2.25514303765e-41,3.7125240715e-41
382,179,0.6,0.799,0.85,1.0,2.0,2.5,2.57128098754e-42,2.63952041317e-42,3.99780889359e-42
409,180,0.0,0.02,0.0,0.15,2.5,3.0,1.31970677121e-39,1.42476712116e-40,1.92736097204e-40
410,181,0.02,0.04,0.0,0.15,2.5,3.0,4.82360486353e-40,8.14763452583e-41,1.08622212859e-40
411,182,0.04,0.08,0.0,0.15,2.5,3.0,1.74072708017e-40,3.65488215458e-41,5.45850523872e-41
412,183,0.08,0.12,0.0,0.15,2.5,3.0,3.5480221939e-40,5.99492409004e-41,7.51219273349e-41
413,184,0.12,0.16,0.0,0.15,2.5,3.0,3.23745206668e-40,6.11985735032e-41,7.68313411746e-41
414,185,0.16,0.24,0.0,0.15,2.5,3.0,1.78994877197e-40,3.48629708448e-41,4.05566227852e-41
415,186,0.24,0.32,0.0,0.15,2.5,3.0,8.13333363131e-41,2.24915296718e-41,2.52498448378e-41
416,187,0.32,0.4,0.0,0.15,2.5,3.0,1.66634848944e-41,9.73722095602e-42,1.07790216262e-41
417,188,0.4,0.6,0.0,0.15,2.5,3.0,8.20730744705e-42,5.32247551888e-42,6.02338395587e-42
418,189,0.6,0.799,0.0,0.15,2.5,3.0,2.06051288186e-41,7.84533580854e-42,8.95682300855e-42
421,190,0.0,0.02,0.15,0.25,2.5,3.0,3.94665465743e-39,3.11723895676e-40,4.314812154e-40
422,191,0.02,0.04,0.15,0.25,2.5,3.0,2.87965808129e-39,2.43947665547e-40,3.89860491147e-40
423,192,0.04,0.08,0.15,0.25,2.5,3.0,1.85867218241e-39,1.52170054671e-40,2.6767373689e-40
424,193,0.08,0.12,0.15,0.25,2.5,3.0,6.9233055344e-40,8.80123014211e-41,1.44387897334e-40
425,194,0.12,0.16,0.15,0.25,2.5,3.0,6.30859913411e-40,8.90534638749e-41,1.33332569013e-40
426,195,0.16,0.24,0.15,0.25,2.5,3.0,5.6155627223e-40,7.74833335286e-41,1.06367180602e-40
427,196,0.24,0.32,0.15,0.25,2.5,3.0,2.49579039474e-40,4.7119498945e-41,6.42667199727e-41
428,197,0.32,0.4,0.15,0.25,2.5,3.0,1.94749901176e-40,4.89518983994e-41,5.74677386859e-41
429,198,0.4,0.6,0.15,0.25,2.5,3.0,7.91839539594e-41,2.44958242023e-41,2.80172952936e-41
430,199,0.6,0.799,0.15,0.25,2.5,3.0,3.67463751999e-41,1.5752076973e-41,2.01961571966e-41
433,200,0.0,0.02,0.25,0.325,2.5,3.0,4.70524242641e-39,4.03648982148e-40,6.30613410483e-40
434,201,0.02,0.04,0.25,0.325,2.5,3.0,4.20904545861e-39,3.50290740834e-40,5.31103975871e-40
435,202,0.04,0.08,0.25,0.325,2.5,3.0,3.6572744011e-39,2.40960412083e-40,3.59320388806e-40
436,203,0.08,0.12,0.25,0.325,2.5,3.0,2.09889074467e-39,1.84149035947e-40,2.84364038294e-40
437,204,0.12,0.16,0.25,0.325,2.5,3.0,1.11613116722e-39,1.31716271453e-40,2.15410116813e-40
438,205,0.16,0.24,0.25,0.325,2.5,3.0,9.70450474827e-40,1.11681451359e-40,1.90293217452e-40
439,206,0.24,0.32,0.25,0.325,2.5,3.0,7.28567160603e-40,1.02857148639e-40,1.53095318103e-40
440,207,0.32,0.4,0.25,0.325,2.5,3.0,5.01333881434e-40,9.11240334556e-41,1.11120392382e-40
441,208,0.4,0.6,0.25,0.325,2.5,3.0,9.76584764122e-41,3.50984957521e-41,4.13581074621e-41
442,209,0.6,0.799,0.25,0.325,2.5,3.0,1.7116324745e-42,2.69528482881e-42,3.39906113269e-42
445,210,0.0,0.02,0.325,0.4,2.5,3.0,4.91509588138e-39,4.28962160541e-40,6.60609232231e-40
446,211,0.02,0.04,0.325,0.4,2.5,3.0,4.55581679206e-39,3.56883630031e-40,5.19674709042e-40
447,212,0.04,0.08,0.325,0.4,2.5,3.0,4.60671987405e-39,2.77811728159e-40,4.77699353429e-40
448,213,0.08,0.12,0.325,0.4,2.5,3.0,3.48856595844e-39,2.28608328892e-40,4.8118160314e-40
449,214,0.12,0.16,0.325,0.4,2.5,3.0,2.51817037543e-39,1.88733686959e-40,3.92264520499e-40
450,215,0.16,0.24,0.325,0.4,2.5,3.0,1.49565967219e-39,1.44174133793e-40,2.29436645405e-40
451,216,0.24,0.32,0.325,0.4,2.5,3.0,9.39969655758e-40,1.05881687264e-40,1.74112955889e-40
452,217,0.32,0.4,0.325,0.4,2.5,3.0,7.08051866942e-40,1.04144317671e-40,1.5030991187e-40
453,218,0.4,0.6,0.325,0.4,2.5,3.0,2.77877185015e-40,6.01696264127e-41,7.46016908106e-41
454,219,0.6,0.799,0.325,0.4,2.5,3.0,9.79243576603e-41,4.49086181293e-41,5.80757852417e-41
457,220,0.0,0.02,0.4,0.475,2.5,3.0,2.99329581977e-39,3.18250126986e-40,5.46915530433e-40
458,221,0.02,0.04,0.4,0.475,2.5,3.0,3.21368362899e-39,3.16360487573e-40,4.59360232729e-40
459,222,0.04,0.08,0.4,0.475,2.5,3.0,4.45221667196e-39,2.79348699759e-40,4.38556403e-40
460,223,0.08,0.12,0.4,0.475,2.5,3.0,4.91325461461e-39,2.91244835718e-40,4.68728518093e-40
461,224,0.12,0.16,0.4,0.475,2.5,3.0,4.13307520545e-39,2.75309054377e-40,4.6358226295e-40
462,225,0.16,0.24,0.4,0.475,2.5,3.0,2.29212261712e-39,1.78016271177e-40,3.5948055086e-40
463,226,0.24,0.32,0.4,0.475,2.5,3.0,1.55680022248e-39,1.48715769603e-40,2.54484046185e-40
464,227,0.32,0.4,0.4,0.475,2.5,3.0,1.06325154998e-39,1.24611855169e-40,2.032983776e-40
465,228,0.4,0.6,0.4,0.475,2.5,3.0,4.02830773995e-40,7.33887453764e-41,1.0322920077e-40
466,229,0.6,0.799,0.4,0.475,2.5,3.0,6.87469939098e-41,4.34430775033e-41,5.11049453606e-41
469,230,0.0,0.02,0.475,0.55,2.5,3.0,2.57748784831e-39,3.31659500399e-40,4.29591539546e-40
470,231,0.02,0.04,0.475,0.55,2.5,3.0,2.29957451531e-39,2.24262156157e-40,3.43777979833e-40
471,232,0.04,0.08,0.475,0.55,2.5,3.0,3.53560399009e-39,2.63816069766e-40,3.6754894065e-40
472,233,0.08,0.12,0.475,0.55,2.5,3.0,3.78519197159e-39,2.46228402841e-40,3.67460051213e-40
473,234,0.12,0.16,0.475,0.55,2.5,3.0,3.73512494503e-39,2.52409861943e-40,3.86827285773e-40
474,235,0.16,0.24,0.475,0.55,2.5,3.0,2.87902357076e-39,2.0410545864e-40,3.38063001602e-40
475,236,0.24,0.32,0.475,0.55,2.5,3.0,1.9421801858e-39,1.72400474568e-40,2.78381745654e-40
476,237,0.32,0.4,0.475,0.55,2.5,3.0,1.10945502283e-39,1.39971073483e-40,2.18874320178e-40
477,238,0.4,0.6,0.475,0.55,2.5,3.0,4.48484818557e-40,9.33783751602e-41,1.45104304103e-40
478,239,0.6,0.799,0.475,0.55,2.5,3.0,1.11749383068e-41,1.10436576033e-41,1.71548409348e-41
481,240,0.0,0.02,0.55,0.7,2.5,3.0,8.10613211961e-40,1.27611299363e-40,1.76613751368e-40
482,241,0.02,0.04,0.55,0.7,2.5,3.0,1.11868553291e-39,1.41476533747e-40,2.16081006923e-40
483,242,0.04,0.08,0.55,0.7,2.5,3.0,1.45817935234e-39,1.22475589227e-40,1.68490946038e-40
484,243,0.08,0.12,0.55,0.7,2.5,3.0,2.36407604752e-39,1.62221951029e-40,2.21486147783e-40
485,244,0.12,0.16,0.55,0.7,2.5,3.0,3.16020617416e-39,1.86154652909e-40,2.81486926375e-40
486,245,0.16,0.24,0.55,0.7,2.5,3.0,3.08014604329e-39,1.55697537864e-40,2.75732288596e-40
487,246,0.24,0.32,0.55,0.7,2.5,3.0,2.81514856106e-39,1.57955103595e-40,2.89995815928e-40
488,247,0.32,0.4,0.55,0.7,2.5,3.0,2.06852386268e-39,1.57544098982e-40,2.55179176875e-40
489,248,0.4,0.6,0.55,0.7,2.5,3.0,6.41019529995e-40,9.33406688164e-41,1.95846804898e-40
490,249,0.6,0.799,0.55,0.7,2.5,3.0,1.68155042368e-41,1.30751489258e-41,2.3319204599e-41
493,250,0.0,0.02,0.7,0.85,2.5,3.0,5.83732187052e-40,1.50326397184e-40,1.80199844054e-40
494,251,0.02,0.04,0.7,0.85,2.5,3.0,4.89703552093e-40,1.02051036028e-40,1.11225283273e-40
495,252,0.04,0.08,0.7,0.85,2.5,3.0,5.66269426864e-40,8.53008174514e-41,1.07563734323e-40
496,253,0.08,0.12,0.7,0.85,2.5,3.0,6.10163945614e-40,8.57443607588e-41,1.15286466583e-40
497,254,0.12,0.16,0.7,0.85,2.5,3.0,1.12996633159e-39,1.1421672726e-40,2.11728050634e-40
498,255,0.16,0.24,0.7,0.85,2.5,3.0,1.96833048506e-39,1.39794124114e-40,2.61393243184e-40
499,256,0.24,0.32,0.7,0.85,2.5,3.0,2.24386837152e-39,1.47210315549e-40,2.29362720055e-40
500,257,0.32,0.4,0.7,0.85,2.5,3.0,2.15843648138e-39,1.60507184517e-40,2.83300070474e-40
501,258,0.4,0.6,0.7,0.85,2.5,3.0,7.78858390517e-40,1.07145669027e-40,3.33188898554e-40
502,259,0.6,0.799,0.7,0.85,2.5,3.0,2.31362653251e-41,1.61067035887e-41,2.93749499674e-41
505,260,0.0,0.02,0.85,1.0,2.5,3.0,3.299263043e-40,1.11630978739e-40,1.47385699644e-40
506,261,0.02,0.04,0.85,1.0,2.5,3.0,1.47602256778e-40,5.83061966535e-41,6.90116423761e-41
507,262,0.04,0.08,0.85,1.0,2.5,3.0,3.73065216537e-40,1.07044817676e-40,1.30084174692e-40
508,263,0.08,0.12,0.85,1.0,2.5,3.0,2.82992107004e-40,6.27109629542e-41,1.08519360647e-40
509,264,0.12,0.16,0.85,1.0,2.5,3.0,5.58647231074e-40,1.03232889392e-40,2.50158230638e-40
510,265,0.16,0.24,0.85,1.0,2.5,3.0,4.28950360036e-40,6.35134515671e-41,1.48440206894e-40
511,266,0.24,0.32,0.85,1.0,2.5,3.0,9.44540736284e-40,1.13571842853e-40,2.67106556754e-40
512,267,0.32,0.4,0.85,1.0,2.5,3.0,1.26155748934e-39,1.45104347202e-40,1.99314508643e-40
513,268,0.4,0.6,0.85,1.0,2.5,3.0,9.37193870895e-40,1.16491811309e-40,3.2614924685e-40
514,269,0.6,0.799,0.85,1.0,2.5,3.0,2.04308848444e-40,6.09394742563e-41,1.39992258567e-40
541,270,0.0,0.02,0.0,0.15,3.0,3.5,1.760251022e-39,1.67193974502e-40,2.17423881437e-40
542,271,0.02,0.04,0.0,0.15,3.0,3.5,8.28951231522e-40,1.09760433238e-40,1.32673227302e-40
543,272,0.04,0.08,0.0,0.15,3.0,3.5,2.90005300998e-40,4.87526415455e-41,6.15231553804e-41
544,273,0.08,0.12,0.0,0.15,3.0,3.5,2.15333771864e-40,4.14031646047e-41,5.09736593273e-41
545,274,0.12,0.16,0.0,0.15,3.0,3.5,2.72631396788e-40,5.43597948379e-41,6.5398201768e-41
546,275,0.16,0.24,0.0,0.15,3.0,3.5,1.6217124438e-40,3.55460955424e-41,4.35760405548e-41
547,276,0.24,0.32,0.0,0.15,3.0,3.5,4.58800302721e-41,1.3241763866e-41,1.6634218808e-41
548,277,0.32,0.4,0.0,0.15,3.0,3.5,2.29498032448e-41,1.08201770723e-41,1.21429641339e-41
549,278,0.4,0.6,0.0,0.15,3.0,3.5,2.7097187492e-41,1.06356949965e-41,1.2910060278e-41
550,279,0.6,0.799,0.0,0.15,3.0,3.5,2.40105828401e-41,1.09260455474e-41,1.19553286722e-41
553,280,0.0,0.02,0.15,0.25,3.0,3.5,5.33091800256e-39,3.59535757361e-40,5.54812161479e-40
554,281,0.02,0.04,0.15,0.25,3.0,3.5,3.33788965412e-39,2.44144711136e-40,3.99836065261e-40
555,282,0.04,0.08,0.15,0.25,3.0,3.5,2.30609789679e-39,1.65647241916e-40,2.68909173442e-40
556,283,0.08,0.12,0.15,0.25,3.0,3.5,1.18957087499e-39,1.12229800232e-40,1.59953158201e-40
557,284,0.12,0.16,0.15,0.25,3.0,3.5,9.5517580495e-40,1.08094648992e-40,1.55823012124e-40
558,285,0.16,0.24,0.15,0.25,3.0,3.5,7.53788530366e-40,9.09083176252e-41,1.31138689454e-40
559,286,0.24,0.32,0.15,0.25,3.0,3.5,3.49032445333e-40,5.50790697685e-41,7.95176544073e-41
560,287,0.32,0.4,0.15,0.25,3.0,3.5,2.41806810182e-40,4.86267360169e-41,5.84149224378e-41
561,288,0.4,0.6,0.15,0.25,3.0,3.5,1.15078777883e-40,2.99056510808e-41,3.46052010681e-41
562,289,0.6,0.799,0.15,0.25,3.0,3.5,3.28607225171e-41,1.79625096421e-41,2.32756902022e-41
565,290,0.0,0.02,0.25,0.325,3.0,3.5,4.93950665043e-39,3.86055708759e-40,6.02411284196e-40
566,291,0.02,0.04,0.25,0.325,3.0,3.5,5.34078039277e-39,3.56364558461e-40,5.1075285958e-40
567,292,0.04,0.08,0.25,0.325,3.0,3.5,5.41404719867e-39,2.94812154716e-40,5.5574078524e-40
568,293,0.08,0.12,0.25,0.325,3.0,3.5,2.37127156835e-39,1.70822812286e-40,3.20392749413e-40
569,294,0.12,0.16,0.25,0.325,3.0,3.5,1.40909236094e-39,1.24042758106e-40,2.04152323594e-40
570,295,0.16,0.24,0.25,0.325,3.0,3.5,1.17877730092e-39,1.2278902833e-40,2.01688051432e-40
571,296,0.24,0.32,0.25,0.325,3.0,3.5,7.75135464668e-40,9.75666624357e-41,1.37808481608e-40
572,297,0.32,0.4,0.25,0.325,3.0,3.5,4.98080242317e-40,8.6307996476e-41,1.05890344879e-40
573,298,0.4,0.6,0.25,0.325,3.0,3.5,9.48761705253e-41,3.13001968165e-41,4.41252485164e-41
574,299,0.6,0.799,0.25,0.325,3.0,3.5,3.48123372799e-42,4.18223236365e-42,5.78248353762e-42
577,300,0.0,0.02,0.325,0.4,3.0,3.5,5.87463624334e-39,4.41492280122e-40,8.19107288664e-40
578,301,0.02,0.04,0.325,0.4,3.0,3.5,5.50235596362e-39,3.7614018062e-40,6.26501302838e-40
579,302,0.04,0.08,0.325,0.4,3.0,3.5,6.13180670315e-39,3.07475292419e-40,5.4159589361e-40
580,303,0.08,0.12,0.325,0.4,3.0,3.5,4.99120940231e-39,2.62356330915e-40,5.90867604286e-40
581,304,0.12,0.16,0.325,0.4,3.0,3.5,2.97570098979e-39,2.08743292385e-40,3.76212260604e-40
582,305,0.16,0.24,0.325,0.4,3.0,3.5,1.65157583754e-39,1.35346177186e-40,2.3432894215e-40
583,306,0.24,0.32,0.325,0.4,3.0,3.5,1.08733549945e-39,1.15723246207e-40,1.68420762474e-40
584,307,0.32,0.4,0.325,0.4,3.0,3.5,7.76597718471e-40,9.93423368751e-41,1.38948106015e-40
585,308,0.4,0.6,0.325,0.4,3.0,3.5,2.4920618799e-40,5.07305006434e-41,6.14212320375e-41
586,309,0.6,0.799,0.325,0.4,3.0,3.5,1.03099175076e-40,3.64485046402e-41,4.45304225591e-41
589,310,0.0,0.02,0.4,0.475,3.0,3.5,4.01557616674e-39,3.58844064444e-40,5.27686355928e-40
590,311,0.02,0.04,0.4,0.475,3.0,3.5,4.9354067033e-39,3.45315658584e-40,5.4989638724e-40
591,312,0.04,0.08,0.4,0.475,3.0,3.5,5.12894147582e-39,2.71636492721e-40,4.06088263149e-40
592,313,0.08,0.12,0.4,0.475,3.0,3.5,5.68838746458e-39,2.71585316698e-40,4.94063664354e-40
593,314,0.12,0.16,0.4,0.475,3.0,3.5,4.83588664212e-39,2.83445166254e-40,5.62865187659e-40
594,315,0.16,0.24,0.4,0.475,3.0,3.5,2.57785361925e-39,1.65322703906e-40,4.35327172896e-40
595,316,0.24,0.32,0.4,0.475,3.0,3.5,1.71862770984e-39,1.40344788112e-40,2.69185633697e-40
596,317,0.32,0.4,0.4,0.475,3.0,3.5,1.41537848635e-39,1.40376338597e-40,2.10666412706e-40
597,318,0.4,0.6,0.4,0.475,3.0,3.5,5.30111624847e-40,7.70615629105e-41,1.11025722855e-40
598,319,0.6,0.799,0.4,0.475,3.0,3.5,1.42352770995e-40,5.28186904478e-41,7.06699343415e-41
601,320,0.0,0.02,0.475,0.55,3.0,3.5,2.62751514577e-39,2.78877305624e-40,4.59341961917e-40
602,321,0.02,0.04,0.475,0.55,3.0,3.5,2.93474299268e-39,2.68507908754e-40,4.52255517018e-40
603,322,0.04,0.08,0.475,0.55,3.0,3.5,3.99688679572e-39,2.38336798304e-40,3.5036444919e-40
604,323,0.08,0.12,0.475,0.55,3.0,3.5,5.21611673964e-39,2.77938695215e-40,4.14212270278e-40
605,324,0.12,0.16,0.475,0.55,3.0,3.5,5.29603586132e-39,2.99463525869e-40,4.22077513042e-40
606,325,0.16,0.24,0.475,0.55,3.0,3.5,3.21561896811e-39,1.83151858091e-40,3.17316650035e-40
607,326,0.24,0.32,0.475,0.55,3.0,3.5,2.4758779512e-39,1.81126627847e-40,3.00436824048e-40
608,327,0.32,0.4,0.475,0.55,3.0,3.5,1.72755912281e-39,1.74271289526e-40,2.36124953332e-40
609,328,0.4,0.6,0.475,0.55,3.0,3.5,6.81474109499e-40,9.71429504571e-41,1.63846970865e-40
610,329,0.6,0.799,0.475,0.55,3.0,3.5,3.61222371472e-41,2.30147089289e-41,3.5739361078e-41
613,330,0.0,0.02,0.55,0.7,3.0,3.5,1.60618052699e-39,1.7602538524e-40,2.78017735192e-40
614,331,0.02,0.04,0.55,0.7,3.0,3.5,1.19162322704e-39,1.21788065206e-40,1.67302923957e-40
615,332,0.04,0.08,0.55,0.7,3.0,3.5,1.78844238079e-39,1.23212256019e-40,1.75544321905e-40
616,333,0.08,0.12,0.55,0.7,3.0,3.5,2.72929202019e-39,1.49075415346e-40,2.318265165e-40
617,334,0.12,0.16,0.55,0.7,3.0,3.5,3.52825503458e-39,1.73134560381e-40,2.63760766857e-40
618,335,0.16,0.24,0.55,0.7,3.0,3.5,3.62468107288e-39,1.51211815608e-40,2.60003173019e-40
619,336,0.24,0.32,0.55,0.7,3.0,3.5,3.29185546137e-39,1.54310533041e-40,2.81434119768e-40
620,337,0.32,0.4,0.55,0.7,3.0,3.5,2.52995979781e-39,1.55324727519e-40,2.85970787439e-40
621,338,0.4,0.6,0.55,0.7,3.0,3.5,9.2627669702e-40,8.94215378284e-41,2.00122693648e-40
622,339,0.6,0.799,0.55,0.7,3.0,3.5,6.58573488552e-41,2.87961318296e-41,6.12013503803e-41
625,340,0.0,0.02,0.7,0.85,3.0,3.5,3.5967250075e-40,6.9348509024e-41,1.08683484462e-40
626,341,0.02,0.04,0.7,0.85,3.0,3.5,3.98119080176e-40,5.86279373929e-41,8.1353763e-41
627,342,0.04,0.08,0.7,0.85,3.0,3.5,7.29382219647e-40,7.75842713624e-41,1.16022372784e-40
628,343,0.08,0.12,0.7,0.85,3.0,3.5,8.90190146415e-40,7.2534790281e-41,1.44826921704e-40
629,344,0.12,0.16,0.7,0.85,3.0,3.5,1.12388374848e-39,8.49009297401e-41,1.73361612287e-40
630,345,0.16,0.24,0.7,0.85,3.0,3.5,2.10653434209e-39,1.16415726682e-40,2.28821754596e-40
631,346,0.24,0.32,0.7,0.85,3.0,3.5,2.61429509025e-39,1.3642273205e-40,2.37346324659e-40
632,347,0.32,0.4,0.7,0.85,3.0,3.5,2.58320837124e-39,1.40136088195e-40,2.68823733684e-40
633,348,0.4,0.6,0.7,0.85,3.0,3.5,1.28738959274e-39,1.10799599918e-40,3.91934293792e-40
634,349,0.6,0.799,0.7,0.85,3.0,3.5,8.65286979325e-41,3.40618112473e-41,1.09485285286e-40
637,350,0.0,0.02,0.85,1.0,3.0,3.5,1.80052542425e-40,4.74733161805e-41,6.32557616084e-41
638,351,0.02,0.04,0.85,1.0,3.0,3.5,3.43547001634e-40,7.88518020966e-41,1.18897769447e-40
639,352,0.04,0.08,0.85,1.0,3.0,3.5,4.38869162257e-40,7.83961734264e-41,1.01649150479e-40
640,353,0.08,0.12,0.85,1.0,3.0,3.5,4.82642090721e-40,7.21029518527e-41,1.42465388014e-40
641,354,0.12,0.16,0.85,1.0,3.0,3.5,5.21706691616e-40,6.77173945536e-41,1.45639265427e-40
642,355,0.16,0.24,0.85,1.0,3.0,3.5,5.25894138802e-40,5.06632504851e-41,1.6204504208e-40
643,356,0.24,0.32,0.85,1.0,3.0,3.5,9.04389912545e-40,7.57544845225e-41,2.05089287119e-40
644,357,0.32,0.4,0.85,1.0,3.0,3.5,1.80530594471e-39,1.37388342929e-40,2.4315691095e-40
645,358,0.4,0.6,0.85,1.0,3.0,3.5,1.33930551374e-39,1.10091902933e-40,2.80767148653e-40
646,359,0.6,0.799,0.85,1.0,3.0,3.5,2.8106565028e-40,5.31948247691e-41,1.79377563232e-40
673,360,0.0,0.02,0.0,0.15,3.5,4.5,1.72381119432e-39,1.13047470111e-40,2.00215661063e-40
674,361,0.02,0.04,0.0,0.15,3.5,4.5,8.63210769212e-40,7.76760498284e-41,1.20138192845e-40
675,362,0.04,0.08,0.0,0.15,3.5,4.5,3.23006146396e-40,3.80300484997e-41,6.40867340405e-41
676,363,0.08,0.12,0.0,0.15,3.5,4.5,2.46906054263e-40,3.13075254456e-41,5.39841394222e-41
677,364,0.12,0.16,0.0,0.15,3.5,4.5,3.14380181416e-40,4.16678559727e-41,6.01669937171e-41
678,365,0.16,0.24,0.0,0.15,3.5,4.5,2.10352639712e-40,2.79764019575e-41,4.38804408296e-41
679,366,0.24,0.32,0.0,0.15,3.5,4.5,5.95734485697e-41,1.26960538108e-41,1.806478351e-41
680,367,0.32,0.4,0.0,0.15,3.5,4.5,2.41186000658e-41,7.23493894799e-42,9.0697585745e-42
681,368,0.4,0.6,0.0,0.15,3.5,4.5,3.21827873382e-41,8.2194630044e-42,1.09302684678e-41
682,369,0.6,0.799,0.0,0.15,3.5,4.5,5.33292818641e-41,1.06262360689e-41,1.26770316861e-41
685,370,0.0,0.02,0.15,0.25,3.5,4.5,6.01399358024e-39,2.61987311086e-40,5.51357019541e-40
686,371,0.02,0.04,0.15,0.25,3.5,4.5,4.31755759041e-39,2.08477751505e-40,4.41613013087e-40
687,372,0.04,0.08,0.15,0.25,3.5,4.5,2.61015000222e-39,1.22219893349e-40,3.31173291449e-40
688,373,0.08,0.12,0.15,0.25,3.5,4.5,1.2206957673e-39,7.99654099533e-41,2.12396937216e-40
689,374,0.12,0.16,0.15,0.25,3.5,4.5,1.0887915588e-39,8.49883216389e-41,2.07621634994e-40
690,375,0.16,0.24,0.15,0.25,3.5,4.5,8.69848700685e-40,6.75288090517e-41,1.34877787863e-40
691,376,0.24,0.32,0.15,0.25,3.5,4.5,4.08883847285e-40,4.32234823133e-41,8.04758632921e-41
692,377,0.32,0.4,0.15,0.25,3.5,4.5,1.97293398064e-40,3.03498121027e-41,4.97716939249e-41
693,378,0.4,0.6,0.15,0.25,3.5,4.5,1.32448846105e-40,2.31443434672e-41,3.10035203864e-41
694,379,0.6,0.799,0.15,0.25,3.5,4.5,7.23270536161e-41,2.00786227597e-41,3.33580161497e-41
697,380,0.0,0.02,0.25,0.325,3.5,4.5,6.75815690208e-39,3.25815599456e-40,6.57216460093e-40
698,381,0.02,0.04,0.25,0.325,3.5,4.5,5.6753513576e-39,2.61558334945e-40,5.08124485194e-40
699,382,0.04,0.08,0.25,0.325,3.5,4.5,5.49471558457e-39,2.00482167141e-40,5.2544779513e-40
700,383,0.08,0.12,0.25,0.325,3.5,4.5,3.13418814409e-39,1.44811831701e-40,3.73083324091e-40
701,384,0.12,0.16,0.25,0.325,3.5,4.5,1.81274823285e-39,1.08016046414e-40,2.82856060684e-40
702,385,0.16,0.24,0.25,0.325,3.5,4.5,1.57356012046e-39,1.02596517157e-40,2.63910122587e-40
703,386,0.24,0.32,0.25,0.325,3.5,4.5,9.92706495329e-40,8.10836293532e-41,1.67323838685e-40
704,387,0.32,0.4,0.25,0.325,3.5,4.5,5.56306095539e-40,6.18377564115e-41,1.06415389274e-40
705,388,0.4,0.6,0.25,0.325,3.5,4.5,1.42314426642e-40,2.87755156314e-41,4.42748927628e-41
706,389,0.6,0.799,0.25,0.325,3.5,4.5,1.20831720375e-41,8.85098785588e-42,1.21856302368e-41
709,390,0.0,0.02,0.325,0.4,3.5,4.5,6.65590269265e-39,3.22627315616e-40,7.31151829891e-40
710,391,0.02,0.04,0.325,0.4,3.5,4.5,5.59903880948e-39,2.42341097057e-40,4.8462711434e-40
711,392,0.04,0.08,0.325,0.4,3.5,4.5,6.32628380825e-39,2.14463982758e-40,5.56908378502e-40
712,393,0.08,0.12,0.325,0.4,3.5,4.5,5.15265835144e-39,1.86339892415e-40,5.78020946853e-40
713,394,0.12,0.16,0.325,0.4,3.5,4.5,3.37924425763e-39,1.43532618022e-40,4.00616913137e-40
714,395,0.16,0.24,0.325,0.4,3.5,4.5,1.99624764535e-39,1.04885474843e-40,2.80815849283e-40
715,396,0.24,0.32,0.325,0.4,3.5,4.5,1.37647912472e-39,9.37240294066e-41,2.14460588672e-40
716,397,0.32,0.4,0.325,0.4,3.5,4.5,8.28954141931e-40,7.62266184366e-41,1.48868343772e-40
717,398,0.4,0.6,0.325,0.4,3.5,4.5,2.31318094383e-40,3.56688437426e-41,6.06026909526e-41
718,399,0.6,0.799,0.325,0.4,3.5,4.5,5.67466449951e-41,2.13917425485e-41,3.07098522169e-41
721,400,0.0,0.02,0.4,0.475,3.5,4.5,5.10540752286e-39,2.74220264909e-40,6.07511878738e-40
722,401,0.02,0.04,0.4,0.475,3.5,4.5,4.7391040558e-39,2.27950955678e-40,5.31832938366e-40
723,402,0.04,0.08,0.4,0.475,3.5,4.5,5.76122487604e-39,1.95033634508e-40,4.55224210105e-40
724,403,0.08,0.12,0.4,0.475,3.5,4.5,6.53096562691e-39,2.08323023469e-40,5.57661248749e-40
725,404,0.12,0.16,0.4,0.475,3.5,4.5,5.27046091469e-39,1.87122783761e-40,5.44861680152e-40
726,405,0.16,0.24,0.4,0.475,3.5,4.5,3.1077918143e-39,1.28382651439e-40,4.45848643088e-40
727,406,0.24,0.32,0.4,0.475,3.5,4.5,1.78687839116e-39,1.0726271311e-40,2.69276727561e-40
728,407,0.32,0.4,0.4,0.475,3.5,4.5,1.23711166967e-39,8.9141624492e-41,2.06998689899e-40
729,408,0.4,0.6,0.4,0.475,3.5,4.5,4.45585170288e-40,4.98655087566e-41,1.01031790146e-40
730,409,0.6,0.799,0.4,0.475,3.5,4.5,8.91398737854e-41,2.81532287305e-41,3.95008451543e-41
733,410,0.0,0.02,0.475,0.55,3.5,4.5,3.3226669258e-39,2.2366932288e-40,4.75387553286e-40
734,411,0.02,0.04,0.475,0.55,3.5,4.5,3.25047668437e-39,1.68364936588e-40,3.71209682216e-40
735,412,0.04,0.08,0.475,0.55,3.5,4.5,4.03897472808e-39,1.63815162613e-40,3.42115914988e-40
736,413,0.08,0.12,0.475,0.55,3.5,4.5,5.30956455592e-39,1.79021269587e-40,3.93240751609e-40
737,414,0.12,0.16,0.475,0.55,3.5,4.5,6.21614803196e-39,2.1398994785e-40,5.63087325455e-40
738,415,0.16,0.24,0.475,0.55,3.5,4.5,4.37188435456e-39,1.46787371771e-40,4.25991263497e-40
739,416,0.24,0.32,0.475,0.55,3.5,4.5,2.75913611145e-39,1.25382908994e-40,3.47259236134e-40
740,417,0.32,0.4,0.475,0.55,3.5,4.5,1.45215038215e-39,9.72924578886e-41,2.32002192279e-40
741,418,0.4,0.6,0.475,0.55,3.5,4.5,5.25834086559e-40,5.79111643814e-41,1.39896941673e-40
742,419,0.6,0.799,0.475,0.55,3.5,4.5,1.17881486717e-41,6.98080067744e-42,9.97863563846e-42
745,420,0.0,0.02,0.55,0.7,3.5,4.5,1.86334802918e-39,1.24101496183e-40,2.79187189879e-40
746,421,0.02,0.04,0.55,0.7,3.5,4.5,1.54062024235e-39,8.78159301201e-41,1.58817082172e-40
747,422,0.04,0.08,0.55,0.7,3.5,4.5,1.99096514764e-39,8.36876284848e-41,1.59390745492e-40
748,423,0.08,0.12,0.55,0.7,3.5,4.5,3.20699513687e-39,1.08124512047e-40,2.13590950624e-40
749,424,0.12,0.16,0.55,0.7,3.5,4.5,4.2710706785e-39,1.29435707272e-40,2.90549376228e-40
750,425,0.16,0.24,0.55,0.7,3.5,4.5,3.98512784439e-39,1.03206189162e-40,2.8419094834e-40
751,426,0.24,0.32,0.55,0.7,3.5,4.5,3.80649095361e-39,1.09547294536e-40,3.48759078965e-40
752,427,0.32,0.4,0.55,0.7,3.5,4.5,2.75135182999e-39,1.0579489696e-40,3.2863978189e-40
753,428,0.4,0.6,0.55,0.7,3.5,4.5,7.94028019195e-40,5.97880055809e-41,1.93284413187e-40
754,429,0.6,0.799,0.55,0.7,3.5,4.5,1.91237159861e-41,8.29810957782e-42,1.84760875529e-41
757,430,0.0,0.02,0.7,0.85,3.5,4.5,6.12779475915e-40,6.11541549241e-41,1.41455813136e-40
758,431,0.02,0.04,0.7,0.85,3.5,4.5,6.03157706653e-40,5.91962637105e-41,1.13305910509e-40
759,432,0.04,0.08,0.7,0.85,3.5,4.5,8.69529909669e-40,5.99175603133e-41,9.82630442786e-41
760,433,0.08,0.12,0.7,0.85,3.5,4.5,9.89117320966e-40,5.25114028267e-41,1.15150406534e-40
761,434,0.12,0.16,0.7,0.85,3.5,4.5,1.43490782239e-39,7.01994382467e-41,1.5748517581e-40
762,435,0.16,0.24,0.7,0.85,3.5,4.5,2.28057335074e-39,7.90628207426e-41,1.96887017139e-40
763,436,0.24,0.32,0.7,0.85,3.5,4.5,2.88365318142e-39,9.02991948679e-41,2.27268897571e-40
764,437,0.32,0.4,0.7,0.85,3.5,4.5,2.89276965058e-39,9.91205607685e-41,3.02032953127e-40
765,438,0.4,0.6,0.7,0.85,3.5,4.5,1.52620555524e-39,7.62832176976e-41,3.61585931208e-40
766,439,0.6,0.799,0.7,0.85,3.5,4.5,8.325878198e-41,2.37140118043e-41,8.13685398655e-41
769,440,0.0,0.02,0.85,1.0,3.5,4.5,3.10145205108e-40,4.70081448358e-41,9.41389262604e-41
770,441,0.02,0.04,0.85,1.0,3.5,4.5,3.22263392635e-40,4.25044102433e-41,6.40537164188e-41
771,442,0.04,0.08,0.85,1.0,3.5,4.5,4.64133140178e-40,4.09125893357e-41,9.88137489767e-41
772,443,0.08,0.12,0.85,1.0,3.5,4.5,5.66569022847e-40,4.22345375092e-41,1.30942724565e-40
773,444,0.12,0.16,0.85,1.0,3.5,4.5,5.65048612766e-40,3.65282861714e-41,1.47081417606e-40
774,445,0.16,0.24,0.85,1.0,3.5,4.5,6.09860224079e-40,3.1915538324e-41,1.66903741132e-40
775,446,0.24,0.32,0.85,1.0,3.5,4.5,1.14503050262e-39,5.2517408296e-41,2.02426823498e-40
776,447,0.32,0.4,0.85,1.0,3.5,4.5,1.94900048472e-39,8.08725445497e-41,2.38913026018e-40
777,448,0.4,0.6,0.85,1.0,3.5,4.5,1.6975142894e-39,7.07477248664e-41,2.58362923228e-40
778,449,0.6,0.799,0.85,1.0,3.5,4.5,3.76541399962e-40,4.22723615786e-41,2.07364332241e-40


==> anc/MINERvA_PRD_ME_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),q0_qe Lower Bin Boundary (GeV),q0_qe Upper Bin Boundary (GeV),Muon Energy Lower Bin Boundary (GeV),Muon Energy Upper Bin Boundary (GeV),cross section (cm^2/nucleon/GeV^3),statistical uncertainty (cm^2/nucleon/GeV^3),total uncertainty (cm^2/nucleon/GeV^3)
145,0,0.0,0.02,0.0,0.04,1.5,2.0,5.26352031112e-40,2.55878403476e-40,3.09145862511e-40
146,1,0.02,0.04,0.0,0.04,1.5,2.0,3.05516445841e-40,1.65800454134e-40,1.77704513498e-40
147,2,0.04,0.08,0.0,0.04,1.5,2.0,5.36524588376e-40,1.68706453087e-40,2.03863153235e-40
148,3,0.08,0.12,0.0,0.04,1.5,2.0,2.63221168511e-40,1.2082468004e-40,1.4164954957e-40
149,4,0.12,0.16,0.0,0.04,1.5,2.0,2.36214965183e-40,1.05633024473e-40,1.27785058923e-40
150,5,0.16,0.24,0.0,0.04,1.5,2.0,1.01592600412e-40,6.53998155245e-41,8.46031267162e-41
151,6,0.24,0.32,0.0,0.04,1.5,2.0,6.84587669692e-41,4.11855026823e-41,4.34877931064e-41
152,7,0.32,0.4,0.0,0.04,1.5,2.0,6.37204180773e-41,5.53343877976e-41,5.66756715287e-41
153,8,0.4,0.6,0.0,0.04,1.5,2.0,2.70906136123e-41,2.33382639292e-41,2.98233021873e-41
154,9,0.6,0.799,0.0,0.04,1.5,2.0,7.41510283786e-41,6.24032915666e-41,7.32521602463e-41
157,10,0.0,0.02,0.04,0.08,1.5,2.0,4.66802515057e-39,6.74611499802e-40,1.26579052335e-39
158,11,0.02,0.04,0.04,0.08,1.5,2.0,4.03371053325e-39,6.30760499673e-40,9.92070558852e-40
159,12,0.04,0.08,0.04,0.08,1.5,2.0,3.47570140608e-39,4.42668200016e-40,8.91121808119e-40
160,13,0.08,0.12,0.04,0.08,1.5,2.0,1.60763401251e-39,3.10088322016e-40,5.13363976332e-40
161,14,0.12,0.16,0.04,0.08,1.5,2.0,1.16259971871e-39,2.62780563203e-40,4.84329915305e-40
162,15,0.16,0.24,0.04,0.08,1.5,2.0,1.26012312101e-39,2.53782514076e-40,5.15043406988e-40
163,16,0.24,0.32,0.04,0.08,1.5,2.0,5.63939832189e-40,1.55777430054e-40,2.49074986615e-40
164,17,0.32,0.4,0.04,0.08,1.5,2.0,3.27142971237e-40,1.21860660672e-40,1.74579977734e-40
165,18,0.4,0.6,0.04,0.08,1.5,2.0,1.90415094615e-40,8.71950787072e-41,1.20481645451e-40
166,19,0.6,0.799,0.04,0.08,1.5,2.0,2.56165080246e-40,1.0520938266e-40,1.31708044533e-40
169,20,0.0,0.02,0.08,0.12,1.5,2.0,3.07734736324e-39,6.27121024132e-40,8.18420783519e-40
170,21,0.02,0.04,0.08,0.12,1.5,2.0,3.28713829234e-39,6.17846194974e-40,8.37384377057e-40
171,22,0.04,0.08,0.08,0.12,1.5,2.0,3.65137421588e-39,4.90409937631e-40,8.47947145056e-40
172,23,0.08,0.12,0.08,0.12,1.5,2.0,3.06808868534e-39,4.58137283196e-40,8.4323239447e-40
173,24,0.12,0.16,0.08,0.12,1.5,2.0,1.41404825559e-39,3.23971828383e-40,5.72723854777e-40
174,25,0.16,0.24,0.08,0.12,1.5,2.0,7.10731780055e-40,2.06194634736e-40,4.31948370188e-40
175,26,0.24,0.32,0.08,0.12,1.5,2.0,4.95807296684e-40,1.73037119174e-40,3.00120908007e-40
176,27,0.32,0.4,0.08,0.12,1.5,2.0,3.80011781638e-40,1.75927296202e-40,2.79962247548e-40
177,28,0.4,0.6,0.08,0.12,1.5,2.0,1.22719957827e-40,1.01411778327e-40,1.43702072378e-40
178,29,0.6,0.799,0.08,0.12,1.5,2.0,1.98686515251e-42,9.97840839696e-42,1.39098894623e-41
181,30,0.0,0.02,0.12,0.16,1.5,2.0,2.7108297436e-39,8.40760471853e-40,1.03870613015e-39
182,31,0.02,0.04,0.12,0.16,1.5,2.0,1.86159358729e-39,4.71789201021e-40,6.67624183601e-40
183,32,0.04,0.08,0.12,0.16,1.5,2.0,2.08012433101e-39,3.90454389394e-40,5.440034194e-40
184,33,0.08,0.12,0.12,0.16,1.5,2.0,2.30950811622e-39,4.06014877435e-40,5.75747130291e-40
185,34,0.12,0.16,0.12,0.16,1.5,2.0,1.95096645234e-39,4.26296106939e-40,6.08873638125e-40
186,35,0.16,0.24,0.12,0.16,1.5,2.0,9.14151598028e-40,2.43208525143e-40,4.81636235374e-40
187,36,0.24,0.32,0.12,0.16,1.5,2.0,5.69735999164e-40,2.17225930202e-40,3.48262456767e-40
188,37,0.32,0.4,0.12,0.16,1.5,2.0,6.79090476235e-40,2.33667924984e-40,4.02271628162e-40
189,38,0.4,0.6,0.12,0.16,1.5,2.0,4.17754861994e-40,1.84559880073e-40,3.01926966248e-40
190,39,0.6,0.799,0.12,0.16,1.5,2.0,3.84359571019e-41,6.92638885887e-41,8.55103956861e-41
193,40,0.0,0.02,0.16,0.24,1.5,2.0,1.41534461301e-39,4.33527748268e-40,5.66968972891e-40
194,41,0.02,0.04,0.16,0.24,1.5,2.0,1.58299848068e-39,4.64320200187e-40,5.08268124878e-40
195,42,0.04,0.08,0.16,0.24,1.5,2.0,1.58515265598e-39,2.89616012481e-40,3.50885919682e-40
196,43,0.08,0.12,0.16,0.24,1.5,2.0,1.78011587344e-39,2.88208424981e-40,3.81292113065e-40
197,44,0.12,0.16,0.16,0.24,1.5,2.0,1.73892207478e-39,2.93678161354e-40,3.82766396241e-40
198,45,0.16,0.24,0.16,0.24,1.5,2.0,1.14951351701e-39,2.17578961261e-40,3.10520567804e-40
199,46,0.24,0.32,0.16,0.24,1.5,2.0,1.30190066237e-39,2.76615253442e-40,4.73077576381e-40
200,47,0.32,0.4,0.16,0.24,1.5,2.0,6.02275086697e-40,1.8878064031e-40,3.57399849632e-40
201,48,0.4,0.6,0.16,0.24,1.5,2.0,6.86998726936e-41,7.1669578985e-41,1.03482617948e-40
202,49,0.6,0.799,0.16,0.24,1.5,2.0,7.74206904939e-43,3.44074968681e-42,3.60386258206e-42
205,50,0.0,0.02,0.24,0.32,1.5,2.0,2.67698682723e-40,1.84790968463e-40,2.09075551808e-40
206,51,0.02,0.04,0.24,0.32,1.5,2.0,4.48168614839e-40,3.32350580362e-40,3.50634326299e-40
207,52,0.04,0.08,0.24,0.32,1.5,2.0,4.09275963979e-40,1.65420451557e-40,1.85900483785e-40
208,53,0.08,0.12,0.24,0.32,1.5,2.0,3.50369527082e-40,1.20971881763e-40,1.2840042994e-40
209,54,0.12,0.16,0.24,0.32,1.5,2.0,4.76412618218e-40,1.7486738025e-40,1.95322766516e-40
210,55,0.16,0.24,0.24,0.32,1.5,2.0,5.29138245965e-40,1.65048570294e-40,1.92053477844e-40
211,56,0.24,0.32,0.24,0.32,1.5,2.0,8.21178138606e-40,2.24826664512e-40,2.94214632708e-40
212,57,0.32,0.4,0.24,0.32,1.5,2.0,9.35999022822e-40,3.42601854995e-40,3.89004211741e-40
213,58,0.4,0.6,0.24,0.32,1.5,2.0,5.16492936628e-41,5.7291976204e-41,7.26224152825e-41
214,59,0.6,0.799,0.24,0.32,1.5,2.0,1.625578584e-42,7.13571220645e-42,7.4780648506e-42
217,60,0.0,0.02,0.32,0.4,1.5,2.0,1.4596872497e-41,1.32428288794e-41,1.50533113577e-41
218,61,0.02,0.04,0.32,0.4,1.5,2.0,9.91559658855e-43,1.79209921529e-42,3.42946343986e-42
219,62,0.04,0.08,0.32,0.4,1.5,2.0,3.68076699105e-41,3.61191967164e-41,4.01360181283e-41
220,63,0.08,0.12,0.32,0.4,1.5,2.0,4.30389702761e-41,3.48562871091e-41,4.2546960559e-41
221,64,0.12,0.16,0.32,0.4,1.5,2.0,2.45594984225e-42,7.38372423843e-42,1.33990360297e-41
222,65,0.16,0.24,0.32,0.4,1.5,2.0,6.32871831354e-41,3.81511164077e-41,4.37933036045e-41
223,66,0.24,0.32,0.32,0.4,1.5,2.0,1.64769373792e-41,2.52659554903e-41,2.59221787717e-41
224,67,0.32,0.4,0.32,0.4,1.5,2.0,8.84756370865e-41,5.52283542392e-41,5.93780097028e-41
225,68,0.4,0.6,0.32,0.4,1.5,2.0,3.52533415833e-41,2.78359316259e-41,3.14327451528e-41
226,69,0.6,0.799,0.32,0.4,1.5,2.0,6.33140787315e-44,1.19888969177e-41,1.19927348614e-41
229,70,0.0,0.02,0.4,0.6,1.5,2.0,0,0,0
230,71,0.02,0.04,0.4,0.6,1.5,2.0,0,0,0
231,72,0.04,0.08,0.4,0.6,1.5,2.0,0,0,0
232,73,0.08,0.12,0.4,0.6,1.5,2.0,0,0,0
233,74,0.12,0.16,0.4,0.6,1.5,2.0,0,0,0
234,75,0.16,0.24,0.4,0.6,1.5,2.0,0,0,0
235,76,0.24,0.32,0.4,0.6,1.5,2.0,0,0,0
236,77,0.32,0.4,0.4,0.6,1.5,2.0,0,0,0
237,78,0.4,0.6,0.4,0.6,1.5,2.0,0,0,0
238,79,0.6,0.799,0.4,0.6,1.5,2.0,0,0,0
241,80,0.0,0.02,0.6,0.799,1.5,2.0,0,0,0
242,81,0.02,0.04,0.6,0.799,1.5,2.0,0,0,0
243,82,0.04,0.08,0.6,0.799,1.5,2.0,0,0,0
244,83,0.08,0.12,0.6,0.799,1.5,2.0,0,0,0
245,84,0.12,0.16,0.6,0.799,1.5,2.0,0,0,0
246,85,0.16,0.24,0.6,0.799,1.5,2.0,0,0,0
247,86,0.24,0.32,0.6,0.799,1.5,2.0,0,0,0
248,87,0.32,0.4,0.6,0.799,1.5,2.0,0,0,0
249,88,0.4,0.6,0.6,0.799,1.5,2.0,0,0,0
250,89,0.6,0.799,0.6,0.799,1.5,2.0,0,0,0
277,90,0.0,0.02,0.0,0.04,2.0,2.5,6.12798389025e-40,2.00207668221e-40,2.28377434562e-40
278,91,0.02,0.04,0.0,0.04,2.0,2.5,3.43727903702e-40,1.16499804987e-40,1.33299180569e-40
279,92,0.04,0.08,0.0,0.04,2.0,2.5,3.78447899724e-40,1.1888573498e-40,1.33097386466e-40
280,93,0.08,0.12,0.0,0.04,2.0,2.5,6.64990233999e-40,1.48326611355e-40,1.86309609245e-40
281,94,0.12,0.16,0.0,0.04,2.0,2.5,5.88297542734e-40,1.47127257811e-40,1.67571253915e-40
282,95,0.16,0.24,0.0,0.04,2.0,2.5,1.8360854205e-40,6.44475475989e-41,7.88827247382e-41
283,96,0.24,0.32,0.0,0.04,2.0,2.5,9.14607635021e-41,4.64803606224e-41,5.1975330045e-41
284,97,0.32,0.4,0.0,0.04,2.0,2.5,5.26662649641e-41,3.59720694464e-41,3.97451907271e-41
285,98,0.4,0.6,0.0,0.04,2.0,2.5,1.98308366287e-41,1.86665163615e-41,2.06641068051e-41
286,99,0.6,0.799,0.0,0.04,2.0,2.5,4.29399615895e-42,7.76736123363e-42,8.38227480515e-42
289,100,0.0,0.02,0.04,0.08,2.0,2.5,1.15726054146e-38,8.36379475241e-40,1.42864992034e-39
290,101,0.02,0.04,0.04,0.08,2.0,2.5,7.78220041884e-39,6.94293002118e-40,1.14589265885e-39
291,102,0.04,0.08,0.04,0.08,2.0,2.5,6.11742785361e-39,4.62003184875e-40,9.23827568703e-40
292,103,0.08,0.12,0.04,0.08,2.0,2.5,3.66437596177e-39,3.632218129e-40,6.01197989911e-40
293,104,0.12,0.16,0.04,0.08,2.0,2.5,2.74150438646e-39,3.50781974999e-40,5.69007717638e-40
294,105,0.16,0.24,0.04,0.08,2.0,2.5,2.02326967768e-39,2.5636583966e-40,4.12739043425e-40
295,106,0.24,0.32,0.04,0.08,2.0,2.5,1.00983093278e-39,1.67064480949e-40,2.4317029352e-40
296,107,0.32,0.4,0.04,0.08,2.0,2.5,7.52617119063e-40,1.56801807232e-40,1.98624785016e-40
297,108,0.4,0.6,0.04,0.08,2.0,2.5,2.62690234964e-40,7.95748667595e-41,9.7301646036e-41
298,109,0.6,0.799,0.04,0.08,2.0,2.5,1.45870833613e-40,6.33436350773e-41,6.94740880307e-41
301,110,0.0,0.02,0.08,0.12,2.0,2.5,8.25563678424e-39,8.19111860416e-40,1.49672847361e-39
302,111,0.02,0.04,0.08,0.12,2.0,2.5,7.5172599891e-39,6.67526854642e-40,1.02038541119e-39
303,112,0.04,0.08,0.08,0.12,2.0,2.5,8.2756509126e-39,5.68451827477e-40,9.81274128769e-40
304,113,0.08,0.12,0.08,0.12,2.0,2.5,4.83627388429e-39,4.44071661002e-40,7.44623320186e-40
305,114,0.12,0.16,0.08,0.12,2.0,2.5,3.48680173689e-39,3.44729575012e-40,7.13902189044e-40
306,115,0.16,0.24,0.08,0.12,2.0,2.5,2.73684867194e-39,2.99083677951e-40,5.8823778467e-40
307,116,0.24,0.32,0.08,0.12,2.0,2.5,1.33193142942e-39,2.23106649622e-40,3.72711642986e-40
308,117,0.32,0.4,0.08,0.12,2.0,2.5,8.6501519548e-40,1.81017532469e-40,2.66887293543e-40
309,118,0.4,0.6,0.08,0.12,2.0,2.5,4.41384899995e-40,1.17217903837e-40,1.73319076418e-40
310,119,0.6,0.799,0.08,0.12,2.0,2.5,9.13523379112e-41,7.38086821944e-41,9.38378024067e-41
313,120,0.0,0.02,0.12,0.16,2.0,2.5,5.73957124066e-39,7.6957974593e-40,1.01323956957e-39
314,121,0.02,0.04,0.12,0.16,2.0,2.5,4.81884717594e-39,6.02549150555e-40,7.21089416029e-40
315,122,0.04,0.08,0.12,0.16,2.0,2.5,5.89315425284e-39,5.09775452286e-40,7.57793093147e-40
316,123,0.08,0.12,0.12,0.16,2.0,2.5,5.7393202496e-39,4.8193495535e-40,7.58734403014e-40
317,124,0.12,0.16,0.12,0.16,2.0,2.5,5.86452989071e-39,5.31181739645e-40,8.26146926013e-40
318,125,0.16,0.24,0.12,0.16,2.0,2.5,2.7780329238e-39,3.00177614053e-40,5.38852459644e-40
319,126,0.24,0.32,0.12,0.16,2.0,2.5,1.49817101101e-39,2.23592038644e-40,3.76292997445e-40
320,127,0.32,0.4,0.12,0.16,2.0,2.5,1.3854400682e-39,2.66530827425e-40,3.49388252026e-40
321,128,0.4,0.6,0.12,0.16,2.0,2.5,4.14083220074e-40,1.26071708347e-40,1.52715641126e-40
322,129,0.6,0.799,0.12,0.16,2.0,2.5,7.73921221681e-41,6.15891638856e-41,7.50719342342e-41
325,130,0.0,0.02,0.16,0.24,2.0,2.5,2.70872805219e-39,4.2035998345e-40,5.61193903292e-40
326,131,0.02,0.04,0.16,0.24,2.0,2.5,2.07316493085e-39,2.88195363442e-40,4.35276341799e-40
327,132,0.04,0.08,0.16,0.24,2.0,2.5,3.51934640117e-39,3.19821873813e-40,4.25731157267e-40
328,133,0.08,0.12,0.16,0.24,2.0,2.5,4.12069193725e-39,3.29074020372e-40,4.56192553426e-40
329,134,0.12,0.16,0.16,0.24,2.0,2.5,4.75571334307e-39,3.75300653523e-40,5.24389286779e-40
330,135,0.16,0.24,0.16,0.24,2.0,2.5,3.59308566302e-39,2.75035202239e-40,5.45934199217e-40
331,136,0.24,0.32,0.16,0.24,2.0,2.5,2.49514101323e-39,2.54992416672e-40,3.99301197088e-40
332,137,0.32,0.4,0.16,0.24,2.0,2.5,1.37790167038e-39,2.03279078944e-40,2.87044611231e-40
333,138,0.4,0.6,0.16,0.24,2.0,2.5,5.41201058546e-40,1.32392400768e-40,2.13355499275e-40
334,139,0.6,0.799,0.16,0.24,2.0,2.5,9.45509046986e-42,1.34214813727e-41,1.45461968099e-41
337,140,0.0,0.02,0.24,0.32,2.0,2.5,1.17583680961e-39,2.68125824729e-40,3.83376879403e-40
338,141,0.02,0.04,0.24,0.32,2.0,2.5,7.78854150621e-40,1.65674936455e-40,2.13140925676e-40
339,142,0.04,0.08,0.24,0.32,2.0,2.5,1.04220585205e-39,1.74629368406e-40,2.24241917451e-40
340,143,0.08,0.12,0.24,0.32,2.0,2.5,1.78428167737e-39,2.43234498886e-40,3.04528581212e-40
341,144,0.12,0.16,0.24,0.32,2.0,2.5,3.0123410981e-39,3.49910925907e-40,4.22167240115e-40
342,145,0.16,0.24,0.24,0.32,2.0,2.5,2.74501735368e-39,2.55627513302e-40,3.25014649043e-40
343,146,0.24,0.32,0.24,0.32,2.0,2.5,3.00134591629e-39,2.98618070674e-40,3.85185039093e-40
344,147,0.32,0.4,0.24,0.32,2.0,2.5,2.28281849732e-39,3.24454629941e-40,4.28276782448e-40
345,148,0.4,0.6,0.24,0.32,2.0,2.5,4.6525030213e-40,1.40466841981e-40,2.29339406177e-40
346,149,0.6,0.799,0.24,0.32,2.0,2.5,4.2043436094e-42,7.58502924159e-42,8.6972217676e-42
349,150,0.0,0.02,0.32,0.4,2.0,2.5,5.07856910083e-40,2.26304117724e-40,2.38986829585e-40
350,151,0.02,0.04,0.32,0.4,2.0,2.5,3.66527289065e-40,1.90777093466e-40,2.22914161494e-40
351,152,0.04,0.08,0.32,0.4,2.0,2.5,4.73326697347e-40,1.40748547668e-40,1.61423765172e-40
352,153,0.08,0.12,0.32,0.4,2.0,2.5,6.61875944125e-40,1.73924237432e-40,2.08820610673e-40
353,154,0.12,0.16,0.32,0.4,2.0,2.5,1.30453826824e-39,2.43324955794e-40,2.84381796416e-40
354,155,0.16,0.24,0.32,0.4,2.0,2.5,1.58062995535e-39,2.14296997542e-40,2.58761413834e-40
355,156,0.24,0.32,0.32,0.4,2.0,2.5,2.04127431462e-39,2.77787681631e-40,3.38975119826e-40
356,157,0.32,0.4,0.32,0.4,2.0,2.5,1.1996739948e-39,2.41639478176e-40,3.90297258537e-40
357,158,0.4,0.6,0.32,0.4,2.0,2.5,2.42885630531e-40,1.14052508531e-40,2.26408126768e-40
358,159,0.6,0.799,0.32,0.4,2.0,2.5,1.44409772151e-42,4.05626399631e-42,4.61957416264e-42
361,160,0.0,0.02,0.4,0.6,2.0,2.5,3.74825614203e-41,2.65579566581e-41,3.5837173029e-41
362,161,0.02,0.04,0.4,0.6,2.0,2.5,2.72462592805e-41,1.66989059348e-41,1.86587714474e-41
363,162,0.04,0.08,0.4,0.6,2.0,2.5,6.86959609179e-41,3.1232532648e-41,3.40475695456e-41
364,163,0.08,0.12,0.4,0.6,2.0,2.5,1.08950344069e-40,4.54110052235e-41,4.87207512149e-41
365,164,0.12,0.16,0.4,0.6,2.0,2.5,1.7969468504e-40,6.26644106283e-41,8.50427227774e-41
366,165,0.16,0.24,0.4,0.6,2.0,2.5,2.78947033143e-40,5.76785630667e-41,7.14802317255e-41
367,166,0.24,0.32,0.4,0.6,2.0,2.5,4.34329376972e-40,8.01197309471e-41,9.85947721923e-41
368,167,0.32,0.4,0.4,0.6,2.0,2.5,3.07710006888e-40,8.20939290216e-41,9.14131709287e-41
369,168,0.4,0.6,0.4,0.6,2.0,2.5,1.57377482014e-40,4.91544666304e-41,8.50193800447e-41
370,169,0.6,0.799,0.4,0.6,2.0,2.5,1.36367488225e-41,1.74433059808e-41,2.02634076415e-41
373,170,0.0,0.02,0.6,0.799,2.0,2.5,0,0,0
374,171,0.02,0.04,0.6,0.799,2.0,2.5,0,0,0
375,172,0.04,0.08,0.6,0.799,2.0,2.5,0,0,0
376,173,0.08,0.12,0.6,0.799,2.0,2.5,0,0,0
377,174,0.12,0.16,0.6,0.799,2.0,2.5,0,0,0
378,175,0.16,0.24,0.6,0.799,2.0,2.5,0,0,0
379,176,0.24,0.32,0.6,0.799,2.0,2.5,0,0,0
380,177,0.32,0.4,0.6,0.799,2.0,2.5,0,0,0
381,178,0.4,0.6,0.6,0.799,2.0,2.5,0,0,0
382,179,0.6,0.799,0.6,0.799,2.0,2.5,0,0,0
409,180,0.0,0.02,0.0,0.04,2.5,3.0,2.42239187163e-39,3.61871746556e-40,4.34911084616e-40
410,181,0.02,0.04,0.0,0.04,2.5,3.0,8.69566418894e-40,2.05402146369e-40,2.19846813678e-40
411,182,0.04,0.08,0.0,0.04,2.5,3.0,2.81481668414e-40,8.99613354667e-41,1.05055893501e-40
412,183,0.08,0.12,0.0,0.04,2.5,3.0,6.01241599924e-40,1.49425777132e-40,1.92964864586e-40
413,184,0.12,0.16,0.0,0.04,2.5,3.0,7.66727718369e-40,1.74085148172e-40,2.57446014665e-40
414,185,0.16,0.24,0.0,0.04,2.5,3.0,3.03765676703e-40,8.11649528751e-41,9.74502525614e-41
415,186,0.24,0.32,0.0,0.04,2.5,3.0,1.46380019205e-40,5.3013949508e-41,5.75255049649e-41
416,187,0.32,0.4,0.0,0.04,2.5,3.0,2.89640767764e-41,2.31883299876e-41,2.58573674918e-41
417,188,0.4,0.6,0.0,0.04,2.5,3.0,1.11557534764e-41,1.09430450778e-41,1.34444658234e-41
418,189,0.6,0.799,0.0,0.04,2.5,3.0,3.95583773019e-41,1.9316122503e-41,2.15574717296e-41
421,190,0.0,0.02,0.04,0.08,2.5,3.0,1.66790151971e-38,9.956166559e-40,1.78527366871e-39
422,191,0.02,0.04,0.04,0.08,2.5,3.0,1.201672184e-38,8.1232627898e-40,1.48815250847e-39
423,192,0.04,0.08,0.04,0.08,2.5,3.0,7.63604529884e-39,4.90357101716e-40,1.04406557987e-39
424,193,0.08,0.12,0.04,0.08,2.5,3.0,3.96625545528e-39,3.4214732633e-40,6.51394357361e-40
425,194,0.12,0.16,0.04,0.08,2.5,3.0,2.97489809563e-39,3.13603037027e-40,4.91712303741e-40
426,195,0.16,0.24,0.04,0.08,2.5,3.0,2.75173002187e-39,2.77624972177e-40,4.73867952677e-40
427,196,0.24,0.32,0.04,0.08,2.5,3.0,1.37807502984e-39,1.82173581224e-40,2.93359059358e-40
428,197,0.32,0.4,0.04,0.08,2.5,3.0,8.79344174699e-40,1.6383111708e-40,2.01290550471e-40
429,198,0.4,0.6,0.04,0.08,2.5,3.0,2.48183910444e-40,7.05459718779e-41,8.39903219252e-41
430,199,0.6,0.799,0.04,0.08,2.5,3.0,1.43533315695e-40,5.83854966275e-41,6.43125647721e-41
433,200,0.0,0.02,0.08,0.12,2.5,3.0,1.28202552028e-38,9.39383690851e-40,1.54474692156e-39
434,201,0.02,0.04,0.08,0.12,2.5,3.0,1.08356340363e-38,7.42509886677e-40,1.28701148482e-39
435,202,0.04,0.08,0.08,0.12,2.5,3.0,1.08519958478e-38,5.85995000706e-40,1.08028956318e-39
436,203,0.08,0.12,0.08,0.12,2.5,3.0,7.53935691714e-39,4.7153988084e-40,1.06007427056e-39
437,204,0.12,0.16,0.08,0.12,2.5,3.0,4.91920076647e-39,3.75965850047e-40,7.63592010718e-40
438,205,0.16,0.24,0.08,0.12,2.5,3.0,3.11399184029e-39,2.89684164791e-40,4.7434703634e-40
439,206,0.24,0.32,0.08,0.12,2.5,3.0,2.09514784222e-39,2.29323215392e-40,3.93160186806e-40
440,207,0.32,0.4,0.08,0.12,2.5,3.0,1.50522467344e-39,2.18215430096e-40,3.25991104173e-40
441,208,0.4,0.6,0.08,0.12,2.5,3.0,5.20431467469e-40,1.14759473747e-40,1.50036666857e-40
442,209,0.6,0.799,0.08,0.12,2.5,3.0,1.14603626724e-40,7.07783538772e-41,8.9677620193e-41
445,210,0.0,0.02,0.12,0.16,2.5,3.0,6.25661930582e-39,6.66516143965e-40,9.91855497672e-40
446,211,0.02,0.04,0.12,0.16,2.5,3.0,7.48723985907e-39,6.81494402117e-40,1.17166164943e-39
447,212,0.04,0.08,0.12,0.16,2.5,3.0,8.67642417487e-39,5.49295810229e-40,9.24217415453e-40
448,213,0.08,0.12,0.12,0.16,2.5,3.0,9.26614980758e-39,5.51769336881e-40,1.05043281304e-39
449,214,0.12,0.16,0.12,0.16,2.5,3.0,7.56574586113e-39,5.07701193909e-40,9.93136846822e-40
450,215,0.16,0.24,0.12,0.16,2.5,3.0,4.07996930484e-39,3.26668244233e-40,5.97981621884e-40
451,216,0.24,0.32,0.12,0.16,2.5,3.0,2.97286154814e-39,2.87147057552e-40,4.83488888786e-40
452,217,0.32,0.4,0.12,0.16,2.5,3.0,2.17549687851e-39,2.61835346304e-40,3.88768500107e-40
453,218,0.4,0.6,0.12,0.16,2.5,3.0,8.19264203879e-40,1.44887336183e-40,2.26811769878e-40
454,219,0.6,0.799,0.12,0.16,2.5,3.0,2.17185934771e-40,1.16070164331e-40,1.43363379111e-40
457,220,0.0,0.02,0.16,0.24,2.5,3.0,3.22953782537e-39,3.79072034916e-40,5.50137461807e-40
458,221,0.02,0.04,0.16,0.24,2.5,3.0,2.74413748763e-39,2.62331687966e-40,3.50841564134e-40
459,222,0.04,0.08,0.16,0.24,2.5,3.0,4.36318641918e-39,2.90614717815e-40,4.17282355906e-40
460,223,0.08,0.12,0.16,0.24,2.5,3.0,5.57213295065e-39,3.18245717214e-40,5.13007321382e-40
461,224,0.12,0.16,0.16,0.24,2.5,3.0,5.91494566166e-39,3.36496656378e-40,5.44527513086e-40
462,225,0.16,0.24,0.16,0.24,2.5,3.0,4.46582793103e-39,2.48953287858e-40,4.47675087994e-40
463,226,0.24,0.32,0.16,0.24,2.5,3.0,3.56197253873e-39,2.41536451168e-40,4.19390068269e-40
464,227,0.32,0.4,0.16,0.24,2.5,3.0,1.94828161497e-39,1.9587337369e-40,3.23771532309e-40
465,228,0.4,0.6,0.16,0.24,2.5,3.0,7.14594757454e-40,1.21570238263e-40,1.94309537121e-40
466,229,0.6,0.799,0.16,0.24,2.5,3.0,1.43340933066e-41,1.31086980594e-41,1.78960577838e-41
469,230,0.0,0.02,0.24,0.32,2.5,3.0,9.17619927013e-40,1.80426793764e-40,2.8288716573e-40
470,231,0.02,0.04,0.24,0.32,2.5,3.0,1.30857526126e-39,1.98330029116e-40,2.69951325571e-40
471,232,0.04,0.08,0.24,0.32,2.5,3.0,1.82410907526e-39,1.8439354153e-40,2.28871132447e-40
472,233,0.08,0.12,0.24,0.32,2.5,3.0,2.99589515866e-39,2.52068692415e-40,3.6197965053e-40
473,234,0.12,0.16,0.24,0.32,2.5,3.0,3.69499921617e-39,2.71148099814e-40,3.77914051109e-40
474,235,0.16,0.24,0.24,0.32,2.5,3.0,3.43455401454e-39,2.32518902864e-40,3.54862198024e-40
475,236,0.24,0.32,0.24,0.32,2.5,3.0,3.17026307898e-39,2.3113577874e-40,3.57013973385e-40
476,237,0.32,0.4,0.24,0.32,2.5,3.0,2.35211817061e-39,2.17519522723e-40,3.43340512869e-40
477,238,0.4,0.6,0.24,0.32,2.5,3.0,5.87802255001e-40,1.22663175377e-40,2.22819937902e-40
478,239,0.6,0.799,0.24,0.32,2.5,3.0,1.49543280062e-41,1.41813060908e-41,2.29011356309e-41
481,240,0.0,0.02,0.32,0.4,2.5,3.0,6.95469746479e-40,1.92052698643e-40,2.54478534068e-40
482,241,0.02,0.04,0.32,0.4,2.5,3.0,7.43255628858e-40,1.46084243428e-40,1.87875166683e-40
483,242,0.04,0.08,0.32,0.4,2.5,3.0,9.03046392465e-40,1.26029816856e-40,1.56576291278e-40
484,243,0.08,0.12,0.32,0.4,2.5,3.0,1.09099855823e-39,1.38945667344e-40,1.89951773997e-40
485,244,0.12,0.16,0.32,0.4,2.5,3.0,1.664999797e-39,1.85137489706e-40,2.38543391794e-40
486,245,0.16,0.24,0.32,0.4,2.5,3.0,2.21400641389e-39,1.77809149929e-40,2.32451988381e-40
487,246,0.24,0.32,0.32,0.4,2.5,3.0,2.39763607689e-39,1.9301884079e-40,3.05804970497e-40
488,247,0.32,0.4,0.32,0.4,2.5,3.0,2.15962851875e-39,2.30401632972e-40,4.0529200436e-40
489,248,0.4,0.6,0.32,0.4,2.5,3.0,5.89065270129e-40,1.18131519482e-40,3.01209401182e-40
490,249,0.6,0.799,0.32,0.4,2.5,3.0,9.5949294041e-42,1.00626100391e-41,1.5599808138e-41
493,250,0.0,0.02,0.4,0.6,2.5,3.0,3.67714600903e-40,1.20334815112e-40,1.47208276521e-40
494,251,0.02,0.04,0.4,0.6,2.5,3.0,2.13709371139e-40,6.60970283101e-41,9.13050208864e-41
495,252,0.04,0.08,0.4,0.6,2.5,3.0,3.73050232365e-40,7.25482853761e-41,9.73979109977e-41
496,253,0.08,0.12,0.4,0.6,2.5,3.0,4.01598991501e-40,7.4277195157e-41,1.00323530685e-40
497,254,0.12,0.16,0.4,0.6,2.5,3.0,6.68554149135e-40,7.85667986632e-41,2.33423727921e-40
498,255,0.16,0.24,0.4,0.6,2.5,3.0,8.34690404386e-40,8.21201319138e-41,1.7291223675e-40
499,256,0.24,0.32,0.4,0.6,2.5,3.0,1.370616848e-39,1.15698504303e-40,1.99486921891e-40
500,257,0.32,0.4,0.4,0.6,2.5,3.0,1.51083838849e-39,1.31465662917e-40,1.96594386277e-40
501,258,0.4,0.6,0.4,0.6,2.5,3.0,6.52206961584e-40,8.98634636068e-41,2.60340817922e-40
502,259,0.6,0.799,0.4,0.6,2.5,3.0,4.40385353623e-41,2.40900888542e-41,4.41563118572e-41
505,260,0.0,0.02,0.6,0.799,2.5,3.0,2.81819652325e-41,1.45615115072e-41,2.99095790593e-41
506,261,0.02,0.04,0.6,0.799,2.5,3.0,6.60260614693e-41,4.73193864329e-41,5.79556125384e-41
507,262,0.04,0.08,0.6,0.799,2.5,3.0,1.26584737805e-40,5.76545293969e-41,6.92472151497e-41
508,263,0.08,0.12,0.6,0.799,2.5,3.0,5.63969880845e-41,2.3520975363e-41,2.78866630634e-41
509,264,0.12,0.16,0.6,0.799,2.5,3.0,1.20604871087e-40,3.92859940618e-41,7.08197486671e-41
510,265,0.16,0.24,0.6,0.799,2.5,3.0,1.08068419223e-40,3.30854621662e-41,4.93508034248e-41
511,266,0.24,0.32,0.6,0.799,2.5,3.0,2.41384402263e-40,6.80503450207e-41,8.90145185743e-41
512,267,0.32,0.4,0.6,0.799,2.5,3.0,2.84762783017e-40,7.10746522754e-41,8.23026460838e-41
513,268,0.4,0.6,0.6,0.799,2.5,3.0,2.44026937551e-40,6.01288270116e-41,1.02260739935e-40
514,269,0.6,0.799,0.6,0.799,2.5,3.0,7.07539102956e-41,3.07993395582e-41,4.44720161706e-41
541,270,0.0,0.02,0.0,0.04,3.0,3.5,2.65738642527e-39,4.04277146991e-40,4.64653836582e-40
542,271,0.02,0.04,0.0,0.04,3.0,3.5,1.18773279022e-39,2.56571040666e-40,3.09368312378e-40
543,272,0.04,0.08,0.0,0.04,3.0,3.5,4.14060859397e-40,1.14587515007e-40,1.31117442024e-40
544,273,0.08,0.12,0.0,0.04,3.0,3.5,2.97934778055e-40,8.63312105793e-41,1.02535315878e-40
545,274,0.12,0.16,0.0,0.04,3.0,3.5,4.83544209318e-40,1.49205934364e-40,1.83967629095e-40
546,275,0.16,0.24,0.0,0.04,3.0,3.5,2.12653203745e-40,7.2606035159e-41,8.41125128656e-41
547,276,0.24,0.32,0.0,0.04,3.0,3.5,1.09830940644e-40,4.14311058844e-41,4.39497335983e-41
548,277,0.32,0.4,0.0,0.04,3.0,3.5,9.57778315328e-41,5.56835406023e-41,6.08359673128e-41
549,278,0.4,0.6,0.0,0.04,3.0,3.5,2.54248234145e-41,1.79254849373e-41,2.01076093428e-41
550,279,0.6,0.799,0.0,0.04,3.0,3.5,4.64637085332e-41,3.10282581461e-41,3.20682547611e-41
553,280,0.0,0.02,0.04,0.08,3.0,3.5,2.15723572757e-38,1.1291948875e-39,2.06706033658e-39
554,281,0.02,0.04,0.04,0.08,3.0,3.5,1.48605399901e-38,8.48744767476e-40,1.58311399176e-39
555,282,0.04,0.08,0.04,0.08,3.0,3.5,1.10934527716e-38,5.86923837025e-40,1.21132670906e-39
556,283,0.08,0.12,0.04,0.08,3.0,3.5,5.5340055883e-39,3.82966700355e-40,7.3615357712e-40
557,284,0.12,0.16,0.04,0.08,3.0,3.5,4.08281872447e-39,3.65248873798e-40,5.76215379542e-40
558,285,0.16,0.24,0.04,0.08,3.0,3.5,3.25821724126e-39,3.03005712403e-40,5.18098837319e-40
559,286,0.24,0.32,0.04,0.08,3.0,3.5,1.58689142106e-39,1.95211353383e-40,2.8805772281e-40
560,287,0.32,0.4,0.04,0.08,3.0,3.5,1.0032863176e-39,1.60263727582e-40,2.01193187294e-40
561,288,0.4,0.6,0.04,0.08,3.0,3.5,4.33180886465e-40,9.36802847241e-41,1.18882071955e-40
562,289,0.6,0.799,0.04,0.08,3.0,3.5,1.74067734939e-40,7.23307541248e-41,9.25737205534e-41
565,290,0.0,0.02,0.08,0.12,3.0,3.5,1.40323465722e-38,9.46971309151e-40,1.6482452964e-39
566,291,0.02,0.04,0.08,0.12,3.0,3.5,1.4321615257e-38,8.68221797202e-40,1.30312158921e-39
567,292,0.04,0.08,0.08,0.12,3.0,3.5,1.53872561263e-38,6.81549055057e-40,1.15961330221e-39
568,293,0.08,0.12,0.08,0.12,3.0,3.5,9.99674031675e-39,5.06819899499e-40,1.2283087373e-39
569,294,0.12,0.16,0.08,0.12,3.0,3.5,6.09738260385e-39,4.02420414263e-40,8.08969764508e-40
570,295,0.16,0.24,0.08,0.12,3.0,3.5,3.82039067106e-39,2.97139072917e-40,5.35513194609e-40
571,296,0.24,0.32,0.08,0.12,3.0,3.5,2.28014029834e-39,2.33215865846e-40,3.58477384885e-40
572,297,0.32,0.4,0.08,0.12,3.0,3.5,1.5666857284e-39,2.07505506508e-40,3.06398317017e-40
573,298,0.4,0.6,0.08,0.12,3.0,3.5,4.52656477494e-40,9.82033323088e-41,1.28233448566e-40
574,299,0.6,0.799,0.08,0.12,3.0,3.5,9.51946744332e-41,5.34576812804e-41,6.67963164943e-41
577,300,0.0,0.02,0.12,0.16,3.0,3.5,8.31322252914e-39,7.31168917911e-40,1.08417911368e-39
578,301,0.02,0.04,0.12,0.16,3.0,3.5,9.39734108402e-39,6.73226379017e-40,1.00531366948e-39
579,302,0.04,0.08,0.12,0.16,3.0,3.5,1.02116660517e-38,5.35066958482e-40,8.63766937325e-40
580,303,0.08,0.12,0.12,0.16,3.0,3.5,1.06319170377e-38,5.2761941543e-40,8.30649966544e-40
581,304,0.12,0.16,0.12,0.16,3.0,3.5,8.2997903702e-39,4.91950197546e-40,9.65829816747e-40
582,305,0.16,0.24,0.12,0.16,3.0,3.5,5.0193873834e-39,3.2483645721e-40,8.39583661941e-40
583,306,0.24,0.32,0.12,0.16,3.0,3.5,3.16431819795e-39,2.75891684567e-40,4.79458638445e-40
584,307,0.32,0.4,0.12,0.16,3.0,3.5,2.48544677871e-39,2.61252616016e-40,3.66895032536e-40
585,308,0.4,0.6,0.12,0.16,3.0,3.5,9.19121930901e-40,1.4132318514e-40,1.92557137452e-40
586,309,0.6,0.799,0.12,0.16,3.0,3.5,3.0646351808e-40,1.0215288049e-40,1.46446172304e-40
589,310,0.0,0.02,0.16,0.24,3.0,3.5,3.89569777862e-39,3.58322044068e-40,6.11092893504e-40
590,311,0.02,0.04,0.16,0.24,3.0,3.5,4.03327548626e-39,3.28169531123e-40,5.86416089603e-40
591,312,0.04,0.08,0.16,0.24,3.0,3.5,5.71750528746e-39,3.01485952857e-40,4.86022945153e-40
592,313,0.08,0.12,0.16,0.24,3.0,3.5,7.49211056932e-39,3.32372645444e-40,5.85222381108e-40
593,314,0.12,0.16,0.16,0.24,3.0,3.5,7.46980082784e-39,3.57382077076e-40,5.43889713594e-40
594,315,0.16,0.24,0.16,0.24,3.0,3.5,5.42156155699e-39,2.49027651595e-40,5.28869819576e-40
595,316,0.24,0.32,0.16,0.24,3.0,3.5,4.04952284708e-39,2.40320009545e-40,4.40148061622e-40
596,317,0.32,0.4,0.16,0.24,3.0,3.5,2.66808174045e-39,2.06720359341e-40,3.19860165329e-40
597,318,0.4,0.6,0.16,0.24,3.0,3.5,1.04855659964e-39,1.21905918459e-40,2.23771600678e-40
598,319,0.6,0.799,0.16,0.24,3.0,3.5,7.52117802359e-41,3.60069318651e-41,5.90204789119e-41
601,320,0.0,0.02,0.24,0.32,3.0,3.5,1.20671053921e-39,1.81158544535e-40,2.62619278155e-40
602,321,0.02,0.04,0.24,0.32,3.0,3.5,1.31815278639e-39,1.63717524807e-40,2.54893983415e-40
603,322,0.04,0.08,0.24,0.32,3.0,3.5,1.75015635389e-39,1.60107658537e-40,2.30654094949e-40
604,323,0.08,0.12,0.24,0.32,3.0,3.5,2.97134403308e-39,2.11335533801e-40,3.61304881975e-40
605,324,0.12,0.16,0.24,0.32,3.0,3.5,3.9997938122e-39,2.44793837667e-40,3.61844360206e-40
606,325,0.16,0.24,0.24,0.32,3.0,3.5,4.20417777351e-39,2.23759174546e-40,3.42193937027e-40
607,326,0.24,0.32,0.24,0.32,3.0,3.5,4.03974403628e-39,2.26035556215e-40,3.44729050528e-40
608,327,0.32,0.4,0.24,0.32,3.0,3.5,3.2995806962e-39,2.35118206037e-40,3.66440799714e-40
609,328,0.4,0.6,0.24,0.32,3.0,3.5,1.13290638378e-39,1.34603214002e-40,2.4712993108e-40
610,329,0.6,0.799,0.24,0.32,3.0,3.5,9.35044635104e-41,4.47893753777e-41,8.99895561866e-41
613,330,0.0,0.02,0.32,0.4,3.0,3.5,6.46791273762e-40,1.27035022253e-40,1.76698693903e-40
614,331,0.02,0.04,0.32,0.4,3.0,3.5,6.54544207339e-40,1.23495172606e-40,1.63065531821e-40
615,332,0.04,0.08,0.32,0.4,3.0,3.5,9.75338361467e-40,1.29446493507e-40,1.54257399692e-40
616,333,0.08,0.12,0.32,0.4,3.0,3.5,1.29509771006e-39,1.20583242818e-40,1.90613459945e-40
617,334,0.12,0.16,0.32,0.4,3.0,3.5,1.9717973139e-39,1.69277835335e-40,3.15468928083e-40
618,335,0.16,0.24,0.32,0.4,3.0,3.5,2.91563675874e-39,1.82105597015e-40,2.58686102191e-40
619,336,0.24,0.32,0.32,0.4,3.0,3.5,2.92449995969e-39,1.80233111473e-40,2.9655656122e-40
620,337,0.32,0.4,0.32,0.4,3.0,3.5,2.81561510412e-39,2.05202350907e-40,3.34976188296e-40
621,338,0.4,0.6,0.32,0.4,3.0,3.5,1.28645929779e-39,1.4826177362e-40,3.92913789281e-40
622,339,0.6,0.799,0.32,0.4,3.0,3.5,1.209372394e-40,5.30608892295e-41,1.30706603353e-40
625,340,0.0,0.02,0.4,0.6,3.0,3.5,2.36287709369e-40,5.44550080893e-41,8.2776030854e-41
626,341,0.02,0.04,0.4,0.6,3.0,3.5,3.18566111032e-40,5.66259040726e-41,7.98935281142e-41
627,342,0.04,0.08,0.4,0.6,3.0,3.5,6.38923904011e-40,8.45628426359e-41,1.25842893284e-40
628,343,0.08,0.12,0.4,0.6,3.0,3.5,5.22436274515e-40,5.85999859731e-41,1.06629840353e-40
629,344,0.12,0.16,0.4,0.6,3.0,3.5,5.74495150094e-40,5.10759940274e-41,1.29169628197e-40
630,345,0.16,0.24,0.4,0.6,3.0,3.5,9.47823431665e-40,6.44292153201e-41,1.79470521387e-40
631,346,0.24,0.32,0.4,0.6,3.0,3.5,1.47696582755e-39,9.37178075627e-41,2.00314957062e-40
632,347,0.32,0.4,0.4,0.6,3.0,3.5,1.80380422856e-39,1.07761751134e-40,1.73510143184e-40
633,348,0.4,0.6,0.4,0.6,3.0,3.5,1.02294617615e-39,8.41827640442e-41,2.81515402314e-40
634,349,0.6,0.799,0.4,0.6,3.0,3.5,1.06376954268e-40,3.38354276132e-41,1.09528144233e-40
637,350,0.0,0.02,0.6,0.799,3.0,3.5,1.42336980813e-40,5.00320461278e-41,6.585178407e-41
638,351,0.02,0.04,0.6,0.799,3.0,3.5,9.35647744945e-41,2.98496769347e-41,3.68053120734e-41
639,352,0.04,0.08,0.6,0.799,3.0,3.5,2.17173284825e-40,4.63839138638e-41,7.70070848537e-41
640,353,0.08,0.12,0.6,0.799,3.0,3.5,3.22757796433e-40,7.2347494224e-41,1.20400275238e-40
641,354,0.12,0.16,0.6,0.799,3.0,3.5,2.6924833446e-40,5.15623917595e-41,1.27785872818e-40
642,355,0.16,0.24,0.6,0.799,3.0,3.5,2.2884216775e-40,3.36592897884e-41,8.53361043682e-41
643,356,0.24,0.32,0.6,0.799,3.0,3.5,3.46763316008e-40,5.20501608561e-41,9.29133488538e-41
644,357,0.32,0.4,0.6,0.799,3.0,3.5,7.73238016158e-40,9.48526320569e-41,1.35672091203e-40
645,358,0.4,0.6,0.6,0.799,3.0,3.5,6.87885252543e-40,7.70662678913e-41,1.61697792048e-40
646,359,0.6,0.799,0.6,0.799,3.0,3.5,1.76900683698e-40,4.4089833095e-41,9.22385783478e-41
673,360,0.0,0.02,0.0,0.04,3.5,4.5,2.70829824535e-39,2.82463100975e-40,4.19443079733e-40
674,361,0.02,0.04,0.0,0.04,3.5,4.5,1.0897551252e-39,1.63244588827e-40,2.1748894604e-40
675,362,0.04,0.08,0.0,0.04,3.5,4.5,4.44890850337e-40,9.09234896416e-41,1.59901784508e-40
676,363,0.08,0.12,0.0,0.04,3.5,4.5,4.05764513906e-40,7.78258729648e-41,1.23279440468e-40
677,364,0.12,0.16,0.0,0.04,3.5,4.5,5.39270473686e-40,1.12847725335e-40,1.5187109279e-40
678,365,0.16,0.24,0.0,0.04,3.5,4.5,2.79776432536e-40,6.41462812799e-41,9.35354770145e-41
679,366,0.24,0.32,0.0,0.04,3.5,4.5,1.31179668014e-40,3.67299694384e-41,4.82884880754e-41
680,367,0.32,0.4,0.0,0.04,3.5,4.5,5.89946830119e-41,2.40347641091e-41,2.85753766945e-41
681,368,0.4,0.6,0.0,0.04,3.5,4.5,5.12481796719e-41,2.1098942533e-41,2.63902489412e-41
682,369,0.6,0.799,0.0,0.04,3.5,4.5,8.16505579012e-41,2.85286030781e-41,3.05580114479e-41
685,370,0.0,0.02,0.04,0.08,3.5,4.5,2.55526618744e-38,8.29793083253e-40,2.21267422087e-39
686,371,0.02,0.04,0.04,0.08,3.5,4.5,1.80594812912e-38,6.74205582809e-40,1.70718037884e-39
687,372,0.04,0.08,0.04,0.08,3.5,4.5,1.20930729058e-38,4.20214450178e-40,1.34393881197e-39
688,373,0.08,0.12,0.04,0.08,3.5,4.5,5.77956319118e-39,2.79925875542e-40,8.33707929169e-40
689,374,0.12,0.16,0.04,0.08,3.5,4.5,4.60038463525e-39,2.77964102795e-40,7.42226693186e-40
690,375,0.16,0.24,0.04,0.08,3.5,4.5,3.91815344057e-39,2.26813783717e-40,6.08091360711e-40
691,376,0.24,0.32,0.04,0.08,3.5,4.5,1.94435561196e-39,1.52385818896e-40,3.50015183616e-40
692,377,0.32,0.4,0.04,0.08,3.5,4.5,1.03536082796e-39,1.18237799344e-40,2.01721022541e-40
693,378,0.4,0.6,0.04,0.08,3.5,4.5,5.44747740574e-40,7.74700632409e-41,1.09364504599e-40
694,379,0.6,0.799,0.04,0.08,3.5,4.5,3.05013028128e-40,7.06156767331e-41,9.70463963243e-41
697,380,0.0,0.02,0.08,0.12,3.5,4.5,1.6653351191e-38,7.13848896963e-40,1.78737749035e-39
698,381,0.02,0.04,0.08,0.12,3.5,4.5,1.46686271941e-38,5.78229113566e-40,1.2666106824e-39
699,382,0.04,0.08,0.08,0.12,3.5,4.5,1.61453901805e-38,4.83885788153e-40,1.33317406568e-39
700,383,0.08,0.12,0.08,0.12,3.5,4.5,1.189332964e-38,4.03127311654e-40,1.25551914392e-39
701,384,0.12,0.16,0.08,0.12,3.5,4.5,7.44245031982e-39,2.97740015358e-40,8.57370551953e-40
702,385,0.16,0.24,0.08,0.12,3.5,4.5,4.99720793337e-39,2.41286762697e-40,7.78852263613e-40
703,386,0.24,0.32,0.08,0.12,3.5,4.5,3.14699663593e-39,2.01569350824e-40,5.41705171797e-40
704,387,0.32,0.4,0.08,0.12,3.5,4.5,1.72877377124e-39,1.6087540245e-40,3.42488655444e-40
705,388,0.4,0.6,0.08,0.12,3.5,4.5,4.15876874572e-40,6.90010306902e-41,1.21838540029e-40
706,389,0.6,0.799,0.08,0.12,3.5,4.5,6.65146928968e-41,3.52144227071e-41,5.35956830423e-41
709,390,0.0,0.02,0.12,0.16,3.5,4.5,1.03007749218e-38,5.59237579369e-40,1.22202252508e-39
710,391,0.02,0.04,0.12,0.16,3.5,4.5,9.59678196583e-39,4.55856942993e-40,1.14461270503e-39
711,392,0.04,0.08,0.12,0.16,3.5,4.5,1.16771721328e-38,3.97831790997e-40,9.68500775331e-40
712,393,0.08,0.12,0.12,0.16,3.5,4.5,1.23263478449e-38,3.98662925436e-40,1.09558831891e-39
713,394,0.12,0.16,0.12,0.16,3.5,4.5,9.74836830914e-39,3.5733807666e-40,1.05427124884e-39
714,395,0.16,0.24,0.12,0.16,3.5,4.5,5.81384399532e-39,2.45778694003e-40,8.46548612682e-40
715,396,0.24,0.32,0.12,0.16,3.5,4.5,3.33890267177e-39,2.02567493819e-40,4.7103023896e-40
716,397,0.32,0.4,0.12,0.16,3.5,4.5,2.44499669064e-39,1.75545828122e-40,4.24909240614e-40
717,398,0.4,0.6,0.12,0.16,3.5,4.5,9.68063132345e-40,1.02628820402e-40,2.22892442883e-40
718,399,0.6,0.799,0.12,0.16,3.5,4.5,2.0977397007e-40,6.19159807166e-41,9.27644084528e-41
721,400,0.0,0.02,0.16,0.24,3.5,4.5,4.87073178833e-39,2.79882814846e-40,6.75822805337e-40
722,401,0.02,0.04,0.16,0.24,3.5,4.5,4.43892164744e-39,2.08581486529e-40,4.63596866604e-40
723,402,0.04,0.08,0.16,0.24,3.5,4.5,5.77366268626e-39,2.02907070623e-40,4.19600196985e-40
724,403,0.08,0.12,0.16,0.24,3.5,4.5,7.77630122691e-39,2.24681719962e-40,5.98896352159e-40
725,404,0.12,0.16,0.16,0.24,3.5,4.5,9.43407753776e-39,2.69067965974e-40,7.86153091639e-40
726,405,0.16,0.24,0.16,0.24,3.5,4.5,6.75670831751e-39,1.84826397952e-40,6.22654025685e-40
727,406,0.24,0.32,0.16,0.24,3.5,4.5,4.85281541206e-39,1.71930556209e-40,5.80480819047e-40
728,407,0.32,0.4,0.16,0.24,3.5,4.5,2.56266218825e-39,1.33326859104e-40,3.68032867673e-40
729,408,0.4,0.6,0.16,0.24,3.5,4.5,8.49158366734e-40,7.77771949041e-41,2.1570932353e-40
730,409,0.6,0.799,0.16,0.24,3.5,4.5,3.57081616305e-41,1.59741098498e-41,3.11903457128e-41
733,410,0.0,0.02,0.24,0.32,3.5,4.5,1.92176065652e-39,1.6407703701e-40,2.9601713498e-40
734,411,0.02,0.04,0.24,0.32,3.5,4.5,1.74457307106e-39,1.3249924362e-40,2.28544943116e-40
735,412,0.04,0.08,0.24,0.32,3.5,4.5,1.99743004149e-39,1.05816973454e-40,1.85405918558e-40
736,413,0.08,0.12,0.24,0.32,3.5,4.5,3.60086720477e-39,1.55984593308e-40,2.7012954647e-40
737,414,0.12,0.16,0.24,0.32,3.5,4.5,4.71671043135e-39,1.81777592704e-40,3.48502243283e-40
738,415,0.16,0.24,0.24,0.32,3.5,4.5,4.68224219414e-39,1.49129135571e-40,3.48977854855e-40
739,416,0.24,0.32,0.24,0.32,3.5,4.5,4.56891320247e-39,1.52693596811e-40,4.13284658085e-40
740,417,0.32,0.4,0.24,0.32,3.5,4.5,3.76893428305e-39,1.657999518e-40,4.15954816555e-40
741,418,0.4,0.6,0.24,0.32,3.5,4.5,1.1159813783e-39,9.19510276237e-41,2.76905963812e-40
742,419,0.6,0.799,0.24,0.32,3.5,4.5,4.12911525829e-41,1.68074849024e-41,3.82373583575e-41
745,420,0.0,0.02,0.32,0.4,3.5,4.5,8.39703000237e-40,9.55378557527e-41,2.18405507674e-40
746,421,0.02,0.04,0.32,0.4,3.5,4.5,8.14572825037e-40,9.16421777012e-41,1.40818512799e-40
747,422,0.04,0.08,0.32,0.4,3.5,4.5,1.03854590712e-39,7.13048356648e-41,1.05589756477e-40
748,423,0.08,0.12,0.32,0.4,3.5,4.5,1.34971877629e-39,7.97436137918e-41,1.23226993818e-40
749,424,0.12,0.16,0.32,0.4,3.5,4.5,2.12428280587e-39,1.09745102242e-40,1.80695203704e-40
750,425,0.16,0.24,0.32,0.4,3.5,4.5,2.95379134599e-39,1.12492092009e-40,2.34794143255e-40
751,426,0.24,0.32,0.32,0.4,3.5,4.5,3.40367882335e-39,1.20892689483e-40,2.92596922333e-40
752,427,0.32,0.4,0.32,0.4,3.5,4.5,3.22054844409e-39,1.40224390612e-40,3.78973780758e-40
753,428,0.4,0.6,0.32,0.4,3.5,4.5,1.42663826179e-39,9.64088412915e-41,3.70833355753e-40
754,429,0.6,0.799,0.32,0.4,3.5,4.5,7.67464495388e-41,2.50814196708e-41,6.69073731486e-41
757,430,0.0,0.02,0.4,0.6,3.5,4.5,3.78983191686e-40,4.91277555218e-41,9.12285101222e-41
758,431,0.02,0.04,0.4,0.6,3.5,4.5,3.08971923085e-40,3.44749267966e-41,5.70286015253e-41
759,432,0.04,0.08,0.4,0.6,3.5,4.5,5.13885257969e-40,3.99947860429e-41,8.00083158296e-41
760,433,0.08,0.12,0.4,0.6,3.5,4.5,6.19660282274e-40,4.02763974273e-41,1.09223466933e-40
761,434,0.12,0.16,0.4,0.6,3.5,4.5,6.89855096224e-40,3.80181742748e-41,1.2805204761e-40
762,435,0.16,0.24,0.4,0.6,3.5,4.5,9.7832825528e-40,4.18264434527e-41,1.53827999188e-40
763,436,0.24,0.32,0.4,0.6,3.5,4.5,1.53360053875e-39,5.61027099114e-41,1.67795549108e-40
764,437,0.32,0.4,0.4,0.6,3.5,4.5,2.03755679662e-39,7.15450231056e-41,1.83570190752e-40
765,438,0.4,0.6,0.4,0.6,3.5,4.5,1.48608165406e-39,6.03152958726e-41,2.88369864633e-40
766,439,0.6,0.799,0.4,0.6,3.5,4.5,1.66772670633e-40,2.89026132667e-41,1.31315766041e-40
769,440,0.0,0.02,0.6,0.799,3.5,4.5,1.53340032743e-40,2.69313085756e-41,4.75647024768e-41
770,441,0.02,0.04,0.6,0.799,3.5,4.5,2.00737151164e-40,3.47342899993e-41,5.79613010044e-41
771,442,0.04,0.08,0.6,0.799,3.5,4.5,2.9926958563e-40,3.65970268827e-41,7.53142542125e-41
772,443,0.08,0.12,0.6,0.799,3.5,4.5,3.53273005986e-40,3.48048401044e-41,1.0549799766e-40
773,444,0.12,0.16,0.6,0.799,3.5,4.5,3.17851179146e-40,2.67072647923e-41,1.04262178986e-40
774,445,0.16,0.24,0.6,0.799,3.5,4.5,2.90564609119e-40,1.91402458311e-41,8.59322988172e-41
775,446,0.24,0.32,0.6,0.799,3.5,4.5,3.81954725233e-40,2.48132417264e-41,8.58786674097e-41
776,447,0.32,0.4,0.6,0.799,3.5,4.5,6.88685426403e-40,4.36090443884e-41,9.43311759655e-41
777,448,0.4,0.6,0.6,0.799,3.5,4.5,8.99539348697e-40,4.89553713374e-41,1.33615328597e-40
778,449,0.6,0.799,0.6,0.799,3.5,4.5,2.94984144908e-40,3.11930706688e-41,1.37776845012e-40


==> anc/README-LE <==
MINERvA triple differential QE-like PRD low energy (LE) release README. All files are contained in the associated compressed tarball - MINERvA_PRD_LE_TripleDiffQELike_DataRelease.tar.gz


Signal definition-

Kinematic windows:

P|| > 1.5 GeV
Muon Angle w.r.t neutrino < 20 degrees


Interaction and final state information:

Charge Current interaction of a muon type neutrino with the following particles allowed in the final state:
muon, any number of nucleons, gammas <10 MeV (nuclear deexcitation)


Files in the release and comments on each:

###
SumTp vs Muon Pt vs Muon P||
###
----
MINERvA_PRD_LE_TripleDiffQELike_ptpzsumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRD_LE_TripleDiffQELike_ptpzsumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRD_LE_TripleDiffQELike_ptpzsumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRD_LE_TripleDiffQELike_ptpzsumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij


###
SumTp vs q0_qe vs Muon E
###
----
MINERvA_PRD_LE_TripleDiffQELike_q0qeemusumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRD_LE_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRD_LE_TripleDiffQELike_q0qeemusumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRD_LE_TripleDiffQELike_q0qeemusumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij


==> anc/README-ME <==
MINERvA triple differential QE-like PRD medium energy (ME) release README. All files are contained in the associated compressed tarball - MINERvA_PRD_ME_TripleDiffQELike_DataRelease.tar.gz

Signal definition-

Kinematic windows:

P|| > 1.5 GeV
Muon Angle w.r.t neutrino < 20 degrees


Interaction and final state information:

Charge Current interaction of a muon type neutrino with the following particles allowed in the final state:
muon, any number of nucleons, gammas <10 MeV (nuclear deexcitation)


Files in the release and comments on each:

###
SumTp vs Muon Pt vs Muon P||
###
----
MINERvA_PRD_ME_TripleDiffQELike_ptpzsumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRD_ME_TripleDiffQELike_ptpzsumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRD_ME_TripleDiffQELike_ptpzsumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRD_ME_TripleDiffQELike_ptpzsumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij


###
SumTp vs q0_qe vs Muon E
###
----
MINERvA_PRD_ME_TripleDiffQELike_q0qeemusumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRD_ME_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRD_ME_TripleDiffQELike_q0qeemusumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRD_ME_TripleDiffQELike_q0qeemusumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij

